Minimality and identifiability of discrete-time SARX systems

The paper studies the problem of minimality and identifiability for Switched Auto-Regressive eXogenous (abbreviated by SARX) systems. We propose formal definitions of the concepts of identifiability and minimality for SARX models. Based on these formalizations, we derive conditions for minimality and identifiability of SARX systems. In particular, we show that polynomially parametrized SARX systems are generically identifiable.

==> anc/abstract_hankel_generate.py <==

from word_operations import *

class HankelTableGenerator:
	attributes = ["size_function", \
	              "transition_function", "output_function",\
		      "index_set", "alphabet",\
		      "identity_map", "composition_operator", \
		      "output_range" ]

	def __init__(self, **arguments):
		for field in HankelTableGenerator.attributes:
			self.__dict__[field] = \
			    arguments[field]
	
	
	def  UpdateTransitionList(self, transition_list,\
	            start_index, index_range):
				    
		for index in range(index_range): 
			for letter in self.alphabet:
				funct1 = transition_list[\
			            start_index + index ]
			
				funct2 = self.transition_function[\
			              letter ]

				funct  = self.composition_operator(\
			             funct2, funct1)
				
				transition_list.append(funct)
		
		return
	
	def UpdateOutputList(self, transition_list, \
	     output_list, start_index, index_range):
	    
		for index in range(index_range):
	    		funct = transition_list[\
			          start_index + index ]
			output_element = dict()
			for init_state_index in self.index_set:
				for output_index in \
				     self.output_range:
					output_element[\
					 (init_state_index, \
					  output_index )] =\
			   		self.output_function(\
					funct, \
			        	init_state_index,\
					output_index )
			
			output_list.append(output_element)
		return			
			    

	def UpdateLists(self, output_list, \
	           transition_list, size):
		start_index = len(transition_list) - \
		       len(self.alphabet)**(size-1)
		
		index_range = len(self.alphabet)**(size-1)
		
		start_output_index = len(transition_list)

		output_index_range = len(self.alphabet)**size
		
		self.UpdateTransitionList(\
		        transition_list, start_index, \
			index_range )
		
		self.UpdateOutputList(transition_list,\
		        output_list, start_output_index, \
			output_index_range )
		
		return

		
	
	
	def ComputeColumn( self,cword, column, output_list,\
	                     index, size):
		if size == 0:
			for oindex in self.output_range:
				column.append(\
				 output_list[cword+1][\
				          (index, oindex)])
			
		else:
			for nletter in range(len(self.alphabet)):
				ncword = (cword + 1)*\
				     len(self.alphabet)+nletter
				self.ComputeColumn( ncword, \
				 column, output_list, index, size-1)
				 
		return			
	
	def UpdateColumnList( self, column_list, size):
		if size == 0:
			column_list.append(-1)
			return

		start_index = len(column_list) -\
		              len(self.alphabet)**(size - 1)
		
		index_range = len(self.alphabet)**(size - 1)

		for index in range(index_range):
			oword = column_list[\
				  start_index + index ]
			for nletter in range(len(self.alphabet)):
				
				nword = (oword+1)*\
				    len(self.alphabet) + nletter


	
				column_list.append(nword)
		
		return
		
		
	def ComputeSubHankelTable( self,\
	                       transition_list,\
			       output_list,\
	                          column_list, table, size ):
				  
		if size == 0:
			self.UpdateLists(output_list, \
			               transition_list, 1)
		else:	
			start_size = size + size - 1
			self.UpdateLists(output_list, \
			                  transition_list,\
		                               start_size+ 1)
			self.UpdateLists(output_list, \
			                transition_list, \
		                               start_size+ 2)
		
		length_old = len(column_list)
		column_list_old = column_list[0:length_old]

		self.UpdateColumnList(column_list, size)
		
		newcolumns = column_list[\
		                length_old:len(column_list)]
		
		for column_word in newcolumns:
			for key in self.index_set:
				column = []
				for snum in range(size+2):
					self.ComputeColumn(\
						column_word,\
						column,
						output_list,\
						key, snum)
				
				table.append(column)
			
		col_index = 0	
		for i in range(length_old):
			for index in self.index_set:
				self.ComputeColumn(\
				 column_list[i], \
				 table[col_index], output_list,\
				 index, size + 1)
		
				col_index = col_index + 1
		
		return
		
		
	def GetSqSubList(self, hankel_list, size ):
		word_length = len(self.alphabet)**(size+1)
		row_length = word_length * len(self.output_range)
		#print "Row_length:"+str(row_length)+" size:"+\
		#      str(size)+"\n"
		sub_hankel_list = []
		for col in hankel_list:
			sub_col = col[0:(len(col) - row_length)+1]
			sub_hankel_list.append(sub_col)
		
		return sub_hankel_list
	
	def GetDimension(self, table, size):
		sub_hankel_list = self.GetSqSubList(table, size)
		table_size = self.size_function(sub_hankel_list)
		return table_size
	

	def GetSubList(self,table, size_c, index_set):
		   
               	wordlist = WordGenerate(self.alphabet, size_c)
 			

		result_list=[]
		end_index = 0
		for word in wordlist:
			for index in range(len(index_set)):
				result_list.append(table[end_index])
				end_index = end_index + 1


		return (result_list, end_index)
			

			
	def GetSubHankel(self, table,size_c,size_r):
		

                (column_list, end_index)  = self.GetSubList(table,size_c, self.index_set)

		result_list = []

		for column in column_list:
			(trunc_column, end_index) = self.GetSubList(column, size_r, self.output_range)

			result_list.append(trunc_column)


		return result_list
		

	def HankelTable(self, length, size):
		output_list = []
		
		transition_list = [self.identity_map]
		self.UpdateOutputList(transition_list,\
		              output_list, 0,1)


		table = []

		table_length = 0

		column_list = []

		for snum in range(length+1):
			table_length = snum
			self.ComputeSubHankelTable(\
			   transition_list,\
			   output_list, \
			   column_list, table,\
			   snum)
			
			#print "hankel_list:"+str(table)+"\n"
			#print "hankel_list iter"+str(snum)+"rank: "+str(self.GetDimension(table,snum))+"\n"
			if self.GetDimension(table, snum) == size:
				break
		
		
		
		return (table, table_length)
	
	def ExtendColumns(self, outputs, output_list, \
	                       index_range,size):	
			       
		for inum in range(len(outputs)):
			column = outputs[inum]
			index  = index_range[inum]
			self.ComputeColumn(-1, column, \
			   output_list, index, size)
		
		return
	
	def ComputeMarkov(self, length, index_range):
			
		output_list     = []	
		transition_list = [ self.identity_map ]

		self.UpdateOutputList(transition_list,\
		              output_list, 0,1)
		
		outputs =[]
		for index in index_range:
			outputs.append([])
		
		self.ExtendColumns(outputs, output_list, \
		index_range, 0)

		for snum in range(length):
			self.UpdateLists(output_list,\
			            transition_list, snum+1)
			self.ExtendColumns(outputs, output_list, \
		               index_range, snum+1)
				    
		return outputs			    


==> anc/automata.py <==
from sets import Set
import ConfigParser
from abstract_hankel_generate import *
from word_operations import *
from numpy import *


def ListToSet( list ):
	return_set = Set()
	list_of_visited = []
	element_count = 0
	for element in list:
		if not element in list_of_visited:
			return_set.add(element_count)
			list_of_visited.append(element)
			element_count = element_count +1
	
	return (return_set, list_of_visited)
		

class HankelTable:
	attribute_list = ["alphabet", "index_set", "table", "depth"]

	def __init__(self, **arguments):
		input_data = arguments

		for field in HankelTable.attribute_list:
			self.__dict__[field] = \
			   input_data[field]
	
	def __eq__ (self, other):
		return ( \
		  (self.alphabet == other.alphabet) and \
		  (self.index_set == other.index_set) and \
		  (self.table == other.table ) and \
		  (self.depth == other.depth ) )
	
	def ownprint(self):
		for field in HankelTable.attribute_list:
			print "Field: "+str(field)+"\n"
			print str(self.__dict__[field])+"\n"

	def __eq__(self, other):
		for field in HankelTable.attribute_list:
			if not self.__dict__[field] == \
			       other.__dict__[field]:
			       return False
		return True
	
	def ComputeShiftedColumn(self,start_index,\
	                            column, ocolumn, size):
		if size == 0:
			column.append(ocolumn[start_index+1])
		else:
			for nletter in range(len(self.alphabet)):
				nst_index = (start_index + 1)*\
				       len(self.alphabet)+\
				       nletter
				self.ComputeShiftedColumn(\
				   nst_index, column, ocolumn, \
				   size - 1)
	
		return
		
	def ShiftColumn(self,column, nletter):
		shifted_column = []
		for snum in range(self.depth+1):
			self.ComputeShiftedColumn(nletter, \
		   		shifted_column, column, snum)

		return shifted_column
	
	def FindIndex(self, column, state_list):
		length = len(column)
		for col_ind in range(len(state_list)):
			short_column = state_list[\
			                     col_ind][0:length]
			is_equal = True
			for sindex in range(length):
				if not short_column[sindex] ==\
				        column[sindex]:
					is_equal = False
					
					print \
			       "column[index]"+str(column[sindex])+\
			       " short_column[index] "+\
			       str(short_column[sindex])+\
			       " index "+str(sindex)+\
			      " is_equal: "+str(is_equal)+"\n"
					break
					
			print "Column\n"+str(column)+\
			       "short_column:\n"+str(short_column)+\
			       " index "+str(sindex)+\
			      str(short_column == column )+\
			      " is_equal: "+str(is_equal)+"\n"
			if is_equal:
			#if short_column == column:
				return col_ind
		
		return "NoIndex"
		
	def ComputeMooreAutomata(self):
		#dict_alphabet = SetToDict( self.alphabet )
		#dict_index = SetToDict( self.index_set )
	
		(state_set, state_list) = ListToSet( self.table )

		transition = dict()
		for nletter in range(len(self.alphabet)):
			for state in state_set:
				column  = state_list[state]
				scolumn = self.ShiftColumn(column,\
				                       nletter)
				
				sindex  = self.FindIndex(scolumn,\
				                state_list)

				letter = self.alphabet[nletter]
				transition[(letter,state)]=\
				      sindex
		
		output = dict()
		for state in state_set:
			output[state] = state_list[state][0]
		
		zeta = dict()
		for index in range(len(self.index_set)):
			column = self.table[index]

			zeta[self.index_set[index]] = \
			     self.FindIndex(column, state_list)
		
		auto = MooreAutomata(alphabet = self.alphabet,\
				     state = state_set,\
		                     transition = transition,\
				     output = output,\
				     zeta = zeta )
		return auto

					       
		
class MooreAutomata:
	attribute_list = ["state", "alphabet",\
			"transition", "output", "zeta"]

	def __init__(self, **arguments):
		input_data = dict()
		if arguments.has_key("config_file"):
			fp      = arguments["config_file"]
			configf = ConfigParser.ConfigParser()
			configf.readfp(fp)
			for option in MooreAutomata.attribute_list:
				print "Processing field: "+\
				  str(option)+"\n"
				input_data[option] =\
				 eval(configf.get("MooreAutomata",\
				              option)\
				      )
		else:
			input_data = arguments
		
		for field in MooreAutomata.attribute_list:
			self.__dict__[field] = input_data[field]

	def copy(self):
		auto = MooreAutomata( alphabet = self.alphabet,\
		                     state = self.state, \
				     transition = self.transition,\
				     output = self.output,\
				     zeta = self.zeta )
		
		return auto


	def ownprint(self):
		print "Alphabet: "+str(self.alphabet)+"\n"
		print "States: "+ str(self.state)+"\n"
		print "Transitions: \n"
		for input, states in self.transition.iteritems():
  			print "Input: "+str(input[0])+" from state:"+str(input[1])+" to state: "+ str(states)+"\n"
		for states,output in self.output.iteritems():
			print "State :"+str(states)+" output: "+str(output)+"\n"
   
   	def ReachableSet(self):

		initial_states=Set();
		for k,states in self.zeta.iteritems():
			initial_states.add(states)

		rstates = initial_states
   
		is_stop = False;	
		while not is_stop:
			nrstates = rstates.copy()
			for state in rstates:
				for  input in self.alphabet:
					nrstates.add(self.transition[(input,state)])
			is_stop = ( nrstates==rstates )
			rstates = nrstates
  		
  		return rstates 
		
	def GetReachableSet(self):
		if not self.__dict__.has_key("reachable_set"):
			self.reachable_set = \
			  self.ReachableSet()
		
		return self.reachable_set
		
	def ReachableAutomaton(self):
	
		rstate = self.GetReachableSet()

		rtransition = dict()
		routput = dict()

		for state in rstate:
			for input in self.alphabet:
				rtransition[(input,state)] = self.transition[(input,state)]
			routput[state] = self.output[state]
		
  		reach_auto = MooreAutomata(alphabet=self.alphabet,state=rstate, transition=rtransition, output=routput,zeta = self.zeta)
		return reach_auto


 	def ObservableRelation(self):
      		obs_rel = Set()
		for state1 in self.state:
			for state2 in self.state:
				if self.output[state1] == self.output[state2]:
					obs_rel.add((state1,state2))
	  
	  
		is_stop = False
		while not is_stop:
			nobs_rel = Set()
			for pair in obs_rel:
				is_keep = True
		  		for input in self.alphabet:
			        	state1 = self.transition[(input,pair[0])]
					state2 = self.transition[(input,pair[1])]
					if (state1,state2) not in obs_rel:
						is_keep = False
						break
				if is_keep:
					nobs_rel.add(pair)
			
			is_stop = ( nobs_rel == obs_rel )
			obs_rel = nobs_rel 
		return obs_rel			

	def GetObservableRelation(self):
		if not self.__dict__.has_key(\
		            "observable_relation"):
			self.observable_relation = \
			   self.ObservableRelation()
		
		return self.observable_relation
		
	def ObservableAutomaton(self):
		obs_rel = self.GetObservableRelation()

		new_states = dict()
		for states in self.state:
			tt = Set([states])
			new_states[states] = Set([0])
			print "Problem "+str(states)
			new_states[states] = Set([states])
		
		for pair in obs_rel:
			new_states[pair[0]].add(pair[1])

		obs_state = Set()
		obs_output = dict()
		for states in self.state:
			obs_state.add(new_states[states].__as_immutable__())
	                obs_output[new_states[states].__as_immutable__()] = self.output[states]
		obs_transition = dict()	
		for input in self.alphabet:
			for states in self.state:
				obs_transition[\
				(input, \
				new_states[states].__as_immutable__())] = \
				new_states[self.transition[(input,states)]].__as_immutable__()
		
		obs_zeta = dict()
		for index,state in self.zeta.iteritems():
			obs_zeta[index] = \
			  new_states[state].__as_immutable__()
		obs_auto = MooreAutomata(alphabet=self.alphabet, state=obs_state, transition = obs_transition, output = obs_output, zeta = obs_zeta)

		return obs_auto

	def MinimalAutomaton(self):
		rauto = self.ReachableAutomaton()
		mauto = rauto.ObservableAutomaton()
		return mauto

	def IsReachable(self):
		reachable_set = self.GetReachableSet()

		return ( len(reachable_set) == len(self.state))
	
	def IsObservable(self):
		observable_rel = self.GetObservableRelation()

		return ( len(observable_rel) == len(self.state))

	def ComputeState(self, word, initial_state):
		state = initial_state
		for letter in word:
			state = self.transition[(letter, state)]
		
		return state
	
	def ComputeOutput(self, word, initial_state):
		state = self.ComputeState(word, initial_state)

		return self.output[state]
		
		
	def InputOutputFunction(self, length):
		wordlist =WordGenerate(self.alphabet, lenght)
		iomap = dict()
		for (key, value) in self.zeta.iteritems():
			for word in wordlist:
				iomap[(key,word)] = \
				  self.ComputeOutput(word,value)	
		return iomap		  
	

	def ComputeOutput(self, function, iindex, dummy_arg):
		begin_state = self.zeta[iindex]
		end_state   = function[begin_state]
		return self.output[end_state]
	
	def FunctionComposition(self, funct1, funct2):
		funct = dict()
		for state in self.state:
			mstate       = funct2[state]
			end_state    = funct1[mstate]
			funct[state] = end_state

		return funct	
	
	def SizeFunction(self, table_list):
		found_list = []
		for element in table_list:
			if not element in found_list:
				found_list.append(element)
		
		return len(found_list)
		
	
	def HankelTable(self, size=[], stop_size=[], \
	                         index_list=[]):
		
		if size == []:
			size = len(self.state)
		
		if stop_size == []:
			stop_size = len(self.state)
		
		if index_list == []:
			index_list = self.zeta.keys()
		
		
		transition_function = dict()
		
		for letter in self.alphabet:
			map = dict()
			for state in self.state:
				map[state] = \
				self.transition[(letter,state)]
			
			transition_function[letter] = map
		
		identity_function = dict()
		for state in self.state:
			identity_function[state] = state
		
		output_range = [1]

		
		abs_table = HankelTableGenerator(\
			    size_function = self.SizeFunction,\
			    transition_function = \
			                 transition_function,\
			    alphabet = self.alphabet,\
			    output_function = self.ComputeOutput,\
			    index_set = index_list,\
			    identity_map = identity_function,\
			    output_range = output_range,\
			    composition_operator = \
			      self.FunctionComposition)
		
		(table,tsize) = abs_table.HankelTable(size,\
		                                stop_size)
						
		hankt = HankelTable(alphabet = self.alphabet, \
		                    index_set = index_list,\
				    table = table, depth = tsize)
		
		return hankt
		
		
#	def ComputeColumn( self,cword, column, output_list,\
#	                     index, size):
#		if size == 0:
#			column.append(output_list[cword+1][index])
#			
#		else:
#			for nletter in range(len(self.alphabet)):
#				ncword = (cword + 1)*\
#				     len(self.alphabet)+nletter
#				self.ComputeColumn( ncword, \
#				 column, output_list, index, size-1)
#				 
#		return			
#	
#	def UpdateColumnList( self, column_list, size):
#		start_index = len(column_list) -\
#		              len(self.alphabet)**(size - 1)
#		
#		index_range = len(self.alphabet)**size
#
#		for index in range(index_range):
#			for nletter in range(len(self.alphabet)):
#				oword = column_list[\
#				         start_index + index ]
#				
#				nword = (oword+1)*\
#				    len(self.alphabet) + nletter
#
#
#	
#				column_list.append(nword)
#		
#		return
#		
#		
#	def ComputeSubHankelTable( output_list, state_list,\
#	                          column_list, table, size ):
#				  
#		if size == 0:
#			self.UpdateLists(output_list, state_list, 1)
#		else:	
#			start_size = 2*size - 1
#			self.UpdateLists(output_list, state_list,\
#		                               start_size+ 1)
#			self.UpdateLists(output_list, state_list, \
#		                               start_size+ 2)
#		
#		lenght_old = len(column_list)
#		column_list_old = column_list[0:length_old]
#
#		self.UpdateColumnList(self, column_list, size)
#		
#		newcolumns = column_list[\
#		                length_old:len(column_list)]
#		
#		for column_word in newcolumns:
#			for key in index_set:
#				column = []
#				for snum in range(size+2):
#					self.ComputeColumn(\
#						column_word,\
#						column,
#						output_list,\
#						key, snum)
#				
#				table.append(column)
#			
#		col_index = 0	
#		for i in range(length_old):
#			for index in index_set:
#				self.ComputeColumn(\
#				 column_list[i], \
#				 table[col_index], output_list,\
#				 index, size + 1)
#		
#				col_index = col_index + 1
#		
#		return
#		
#		
#
#	def HankelTable(self, length, size,):
#		output_list = []
#		
#		state_list = []
#		
#		for state in self.state:
#			transition = dict([(state, state)])
#			state_list.append(transition)
#
#
#		table = dict()
#
#		depth = 0
#
#		for snum in range(length+1):
#			depth = snum
#			self.ComputeSubHankelTable(\
#			   output_list, table,\
#			   snum)
#			
#			if GetSize(table) == size:
#				break
#		
#		hankt = HankelTable(alphabet = self.alphabet, \
#		                    index_set = self.zeta.keys(),\
#				    table = table, depth = depth)
#		
#		return hankt
#				
#		


==> anc/dfa_automata.py <==
from numpy import *
#from Numeric import *
from automata import *
from form_pow_repr import *
import ConfigParser


class BaseDFA(MooreAutomata):
	def __init__(self, alphabet, states,\
			transition, accepting_states_set,\
			zeta):
		output = dict()	
		
		for state in states:
			output[state] = 0 
			
		index = 1
		for state_set in accepting_states_set:
			for state in state_set:
				output[state] =  index
				
			index = index + 1
			
		MooreAutomata.__init__(self,alphabet = alphabet, state= states,\
		                       transition = transition,\
				       output = output,\
				       zeta = zeta)
		
		self.output_number = index 
	
	def BaseDFA2Representation( self, odimension  ):
  		state_dimension  = len( self.state )
		output_dimension = self.output_number + odimension
		
		dstates = dict()
		
		index = 0
		for state in self.state:
			dstates[state] = index
			#print "State: " + str(state)+\
			#       "Index: " + str(index)+"\n"
			index = index + 1
			
		transition_matrices = dict()
		for letter in self.alphabet:
			transition_matrices[letter]=zeros((state_dimension, state_dimension ), float)	
		
		
			for state in self.state:
				stateo = self.transition[(letter, state)]
				transition_matrices[letter][\
				              dstates[stateo], \
			                      dstates[state]] = 1

					      
		output_matrix = zeros( (output_dimension,\
		                            state_dimension ))
					    #, Float)			      
		for state in self.state:
			oindex = self.output[state]
			#print "Oindex:"+str(oindex)+\
			#      "State:"+str(state)+\
			#      "Index:"+str(dstates[state])+"\n"
			if oindex > 0: 
				srange = (oindex-1)*odimension
				erange = srange + odimension 
			#	print "Srange: "+str(srange)+\
			#	      "erange: "+str(erange)+\
			#	      "states:"+str(dstates[state])\
			#	      +"odimension: "+str(odimension)+"\n"
				#output_matrix[1:2,0]=ones((1,1))      
			#	print "Output:"+\
			#	str(output_matrix[srange:erange,dstates[state]])+\
				#"Ones:"+str(ones((1,1)))+"\n"
				output_matrix[srange:erange,\
				        dstates[state]
			        ]=\
				ones(odimension) #,Float)
				#print "Oindex: "+str(oindex)+\
				#  "Matrix:"+ str(output_matrix[srange:erange,dstates[state]])+"\n"
		
		rzeta = dict()
		for (key,state) in self.zeta.iteritems():
			rzeta[key] = zeros(state_dimension) #, Float)	
			rzeta[key][dstates[state]] = 1
						
		repr = Representation(self.alphabet, \
			  transition_matrices, output_matrix,
			  rzeta)
		
		return repr
			
class LinSwitchDFA(BaseDFA):

	LinSwitchDFA_attributes = ["alphabet", "state",\
	                 "transition", "accepting_state",\
			 "initial_state", "input_dimension",\
			 "output_dimension", "keys"]
	def __init__ (self, **arguments):
		
		input_data = dict()
		if arguments.has_key("config_file"):
			fp = arguments["config_file"]
			confp = ConfigParser.ConfigParser()

			confp.readfp(fp)

			input_data_list = confp.items("LinSwitchDFA")
			
			for element in input_data_list:
				key = element[0]
				value = element[1]
				input_data[key]=eval(value)
		else:
			input_data = arguments
			
		self.input_dimension  = input_data["input_dimension"]
		self.output_dimension = input_data["output_dimension"]
		
		zeta = dict()

		for key in input_data["keys"]:
			zeta[key] = input_data["initial_state"]
		
		accepting_states_set = []
	 	for letter in input_data["alphabet"]:
			for index in range(self.input_dimension):
				zeta[(letter,index)] = \
				 input_data["transition"][(letter, \
				       input_data["initial_state"])]
			
			lstates_set = []

			for state in input_data["states"]:
				if input_data["transition"][(letter,state)] in \
				   input_data["accepting_states"]:
				   	lstates_set.append(state)
			
			#if len(lstates_set) > 0 : 	
			accepting_states_set.append(\
				                    lstates_set)
		BaseDFA.__init__(self,input_data["alphabet"], \
		        input_data["states"],\
			input_data["transition"],\
		        accepting_states_set, zeta)
	
	def DFA2Representation(self):
		return BaseDFA.BaseDFA2Representation(self,\
		                            self.output_dimension)
		
	


==> anc/dt_switched_systems.py <==
import form_pow_repr
from own_io import own_print
from dfa_automata import *

from  numpy import *
import hankel_matrix
import ConfigParser

def_precision = 1e-7
hankel_matrix.def_precision = def_precision

form_pow_repr.def_precision = def_precision 

def init_module(def_precision = 1e-10 ):
	
	hankel_matrix.def_precision = def_precision

	form_pow_repr.def_precision = def_precision 
	return 	

#def HankelMatrixToLinSwitchConst(hankel_matrix, input_dimension,\
#                            output_dimension, discrete_modes, \
#			    index_set, length, automata):
#	linsys = HankelMatrixToLinSwitch( hankel_matrix,\
#	                     input_dimension, output_dimension,\
#			     discrete_modes, index_set, length)
#	
#	linsys_const =  LinearSwitchedSystemConst(\
#	                     linswitch = linsys, \
#			     automata = automata )
#
#	return linsys_const

def HankelMatrixToDiscreteTimeLinSwitch(hmatrix, input_dimension,\
                            output_dimension, discrete_modes, \
			    index_set, length, is_row=True, cutoff=def_precision):
	
	index = []
	for element in index_set:
		index.append(element)
	
	for dstate in discrete_modes:
		for i in range( input_dimension ):
			index.append((dstate, i))
			
	odimension = output_dimension * len(discrete_modes)
	hankm = hankel_matrix.HankelMatrix(\
	                     discrete_modes, odimension,\
	                     hmatrix, index, length)
	
	repr = hankm.ComputeRepresentation(is_row=is_row, new_def_precision=cutoff)

	linsys = ReprToDiscreteTimeLinSwitchSys(repr, input_dimension,\
	                                  output_dimension)
	
	return linsys
	

def ReprToDiscreteTimeLinSwitchSys(repr, input_dimension,\
                         output_dimension ):
	discrete_modes = repr.alphabet
	a_matrices = repr.transition
	c_matrices = dict()
	b_matrices = dict()

	zeta = repr.zeta.copy()
	start_index = 0
	for key in discrete_modes:
		is_empty = True
		for i in range(input_dimension):
			if is_empty:
				bmatrix =reshape(zeta.pop((key,i)),(repr.dimension,1))
				
				is_empty =False
			else:
				bmatrix = concatenate((bmatrix,\
					zeta.pop((key,i))),1)
					
		b_matrices[key] = bmatrix
		end_index = start_index+\
		  output_dimension
		c_matrices[key] = repr.output[start_index:end_index,:]
		start_index=end_index

	linswitch= DiscreteTimeLinearSwitchedSystem(discrete_modes=\
	   discrete_modes,\
	              a_matrices=a_matrices, \
		      b_matrices=b_matrices ,\
		      c_matrices=c_matrices,\
		      initial_states = zeta)
		      
	return linswitch

class DiscreteTimeLinearSwitchedSystem:

	attribute_list = ["discrete_modes", \
	                  "a_matrices", "b_matrices", \
			   "c_matrices", "initial_states", \
			   "state_dimension", "input_dimension",\
			   "output_dimension", "initial_states_keys"]
	
	constructor_attribute_list = ["discrete_modes", \
	                   "a_matrices", "b_matrices", \
			   "c_matrices", "initial_states" ]
			   
	def check_object(self):
		return


	def copy(self, linswitch):
		for attrib in LinearSwitchedSystem.attribute_list:
			self.__dict__[attrib] =  linswitch.__dict__[attrib]
	
	def __init__(self, **arguments):
	         #discrete_modes, a_matrices, b_matrices, \
                 #c_matrices, initial_states, is_check=True):
		if arguments.has_key("copy"):
			DiscreteTimeLinearSwitchedSystem.copy(self,\
			  arguments["copy"])
		
		else:
			data = dict()
			if arguments.has_key("config_file"):
				configf = ConfigParser.\
				            ConfigParser()
				
				fp = arguments["config_file"]

				configf.readfp(fp)

				data_list = configf.items(\
				 "LinearSwitchedSystem")

				for element in data_list:
					key       = element[0]
					value     = element[1]
					data[key] = eval(value)

			else:
			   	data = arguments
				
			
			for key in \
			 		DiscreteTimeLinearSwitchedSystem.constructor_attribute_list:
			 		self.__dict__[key] = \
				 		 data[key]
				  
			self.state_dimension = self.a_matrices[self.discrete_modes[0]].shape[0]
			self.input_dimension = self.b_matrices[self.discrete_modes[0]].shape[1]
			self.output_dimension = self.c_matrices[self.discrete_modes[0]].shape[0]

			self.initial_states_keys = self.initial_states.keys()

		
		print "State dimension "+ \
		str(self.state_dimension)+\
		" output dimension "+ \
		str(self.output_dimension)+\
		" input dimension "+ \
		str(self.input_dimension)+"\n"
		#if is_check:
		#	self.check_object()
		
		
		
	def ownprint(self, oprecision=2, supp_small=1):
		print "Discrete modes:"+ str(self.discrete_modes) +"\n"
		for mode in self.discrete_modes:
			print "Discrete mode: "+ \
				str(mode) + "\n "+ \
				"A matrix:\n "+ \
				array2string(self.a_matrices[mode],\
				precision = oprecision, \
				suppress_small=supp_small)\
				+"\n "+\
				"B matrix:\n "+\
				array2string(self.b_matrices[mode],\
				precision = oprecision, \
				suppress_small=supp_small)\
				+"\n "+\
				"C matrix:\n "+\
				array2string(self.c_matrices[mode],\
				precision = oprecision, \
				suppress_small=supp_small)\
				+"\n"
		for (key,value) in self.initial_states.iteritems(): 
			print "Initial state: "+ \
			array2string(value,\
				precision = oprecision, \
				suppress_small=supp_small)\
			        +"\n"
	def ComputeIndexList(self, index_set):
		ret_index_set = []
		for key in index_set:
			ret_index_set.append(key)
			
		for state in self.discrete_modes:
			for i in range(self.input_dimension):
				ret_index_set.append((state,i))
		
		return ret_index_set
		
	def ComputeRepresentation(self):
		is_empty = True


		#if self.__dict__.has_key("repr"):
		#	return self.repr
		


		zeta = dict()
		for (key, value) in self.initial_states.iteritems():
			zeta[key] = reshape(\
			   self.initial_states[key],\
			   (self.state_dimension,1))
			        
		for mode in self.discrete_modes:
			if is_empty:
				output=reshape(\
				  self.c_matrices[mode], \
				  (self.output_dimension,\
				   self.state_dimension))
				is_empty = False
			else:
			  	output=concatenate((output, \
				  self.c_matrices[mode]),0)
		
		        for i in range(self.input_dimension):
				zeta[(mode,i)]=reshape(self.b_matrices[mode][:,i], (self.state_dimension,1))
				#print "ZetaB "+\
				#array2string(zeta[(mode,i)])+\
				#" index "+str((mode,i))+"\n"
				
				
			
	        #print "Output: " + str(output)+"\n"		
		self.repr = form_pow_repr.Representation(self.discrete_modes, \
	            self.a_matrices, output, zeta )
	
		return self.repr
		
	def ReachableSystem(self):
		repr  = self.ComputeRepresentation()
		rrepr = repr.ReachableRepresentation()
		return ReprToDiscreteTimeLinSwitchSys( rrepr,self.input_dimension, self.output_dimension )

	def ObservableSystem(self):
		repr  = self.ComputeRepresentation()
		orepr = repr.ObservableRepresentation()
		return ReprToDiscreteTimeLinSwitchSys( orepr, self.input_dimension, self.output_dimension )
	
	def MinimalSystem(self):
		repr  = self.ComputeRepresentation()
		mrepr = repr.MinimalRepresentation()
		return ReprToDiscreteTimeLinSwitchSys( mrepr, self.input_dimension, self.output_dimension )

 	def IsObservable(self):
		repr = self.ComputeRepresentation()
		return repr.IsObservable()

	def IsReachable(self):
		repr = self.ComputeRepresentation()
		return repr.IsReachable()

	def HankelMatrix(self,size=[], rank=[], index_list=[]):
		repr = self.ComputeRepresentation()
		if index_list == []:
			index_list = self.initial_states_keys

		ind_list_repr = self.ComputeIndexList(index_list)
		(hnkm, hkmsize, hnkm_list) = repr.HankelMatrix(\
		                             size, rank, ind_list_repr)
		ind_list = []
		for key in hnkm_list:
			if key in self.initial_states_keys:
				ind_list.append(key)
		
		return (hnkm, hkmsize, ind_list)


	def HankelSubMatrix(self,r_size,c_size, index_list=[]):
		repr = self.ComputeRepresentation()
		if index_list == []:
			index_list = self.initial_states_keys

		ind_list_repr = self.ComputeIndexList(index_list)
		hnkm  = repr.HankelSubMatrix(\
		                             r_size, c_size, ind_list_repr)
		ind_list = []
		for key in ind_list_repr:
			if key in self.initial_states_keys:
				ind_list.append(key)
		
		return (hnkm, ind_list)




	def MarkovParameterByWord(word, cindex, iindex):
		repr = self.ComputeRepresentation()
		return repr.ComputeMarkovParameter(word,cindex,iindex)
           
	 	
	def MarkovParameterList(self, up_to):
		repr = self.ComputeRepresentation();
		index_list_repr = self.ComputeIndexList(self.initial_states_keys)
		
		wordset = WordGenerate( repr.alphabet, up_to )

		markov_list = dict([])

		for index in index_list_repr:
			count = 0
			for mode in repr.alphabet:
				markov_list[(index,mode)]=[]
				for word  in wordset:
					markov_parameter_list=[]
					for cindex in range(self.output_dimension):
						markov_parameter_list.append(repr.ComputeMarkovParameter(word,index,self.output_dimension * count + cindex))
					markov_list[(index,mode)].append((word,array(markov_parameter_list, float)))
				count = count + 1
					
		return markov_list

	
	def FirstPartialReal(self):
		repr = self.ComputeRepresentation()
		(hank,num,hnkm_list) = repr.FirstPartialReal()
		ind_list = []
                for key in hnkm_list:
                        if key in self.initial_states_keys:
                                ind_list.append(key)	

		return (hank,num,ind_list)

	def SubHankelMatrix(self, size_c,size_r):
		repr = self.ComputeRepresentation()
		return repr.SubHankelMatrix(size_c,size_r)


	def OldHankelMatrix(self,size=[], rank=[], index_list=[]):
		repr = self.ComputeRepresentation()
		if index_list == []:
			index_list = self.initial_states_keys

		ind_list_repr = self.ComputeIndexList(index_list)
		(hnkm, hkmsize, hnkm_list) = repr.HankelMatrix(\
		                             size, rank, ind_list_repr)
		ind_list = []
		for key in hnkm_list:
			if key in self.initial_states_keys:
				ind_list.append(key)
		
		return (hnkm, hkmsize, ind_list)

	def Simulate(self, inseq, index):
		youtput=[]
		x = self.initial_states[index]
		for input in inseq:
			dstate = input[0]
			uinput = input[1]
			x = matrixmultiply(self.a_matrices[dstate],x)+\
                            matrixmultiply(self.b_matrices[dstate],uinput)
			y= matrixmultiply(self.c_matrices[dstate],x)
			youtput.append(y)
		return youtput
 
#class LinearSwitchedSystemConst(LinearSwitchedSystem):
#	def __init__(self, \
#	    #discrete_modes, \
#	    #a_matrices,\
#	    #b_matrices, \
#	    #c_matrices, initial_states, 
#	    # language,
#	    **arguments):
#		if arguments.has_key("config_file"):
#			config_file = arguments["config_file"]
#			LinearSwitchedSystem.__init__(self,\
#			 	config_file = config_file ) 
#			config_file.seek(0)	
#			self.automata = LinSwitchDFA(\
#			  config_file = config_file )
#			return
#			
#		if arguments.has_key("linswitch"):
#			LinearSwitchedSystem.__init__(self, \
#			  copy=arguments["linswitch"])
#		
#		else:
#			args = dict()
#			if arguments.has_key("linswitch_file"):
#				file = arguments["linswitch_file"]
#				args["config_file"] = file
#			else:	
#				for key in LinearSwitchedSystem.\
#				    constructor_attribute_list:
#			 		args[key] = arguments[key]
#				
#			LinearSwitchedSystem.__init__(self,\
#				*args)
#		
#		if arguments.has_key("automata"):
#			self.automata = arguments["automata"]
#			
#		elif arguments.has_key("automata_file"):
#			self.automata = LinSwitchDFA(\
#			 config_file = arguments["automata_file"])
#			 
#		else:	
#			self.automata = LinSwitchDFA(\
#			   self.discrete_modes,
#		 	   arguments["language"].states, \
#			   arguments["language"].transition,\
#		           arguments["language"].accepting_states,\
#		           arguments["language"].initial_states,\
#		  	  self.input_dimension, \
#		          self.output_dimension, self.initial_states.keys())
#		
#			
#		
#		 
#	def ownprint(self):
#		LinearSwitchedSystem.ownprint(self)
#		print "Automata: \n"
#		self.automata.ownprint()
#
#	def ComputeRepresentation(self):
#		repr1 = LinearSwitchedSystem.ComputeRepresentation(\
#		            self )
#		
#		repr2 = self.automata.DFA2Representation()
#
#	        #print "Repr1:"+" dimension: " +\
#		#str(repr1.dimension )+"\n"
#		#repr1.ownprint()
#		#print "Repr2:"
#		#repr2.ownprint()
#
#		repr = compute_hadamard_product( repr1, repr2 )
#		 
#		#print "Before returning\n"
#		#repr.ownprint()
#		return repr
#	
#	def MinimalSystem( self ):
#		repr = self.ComputeRepresentation()
#		mrepr = repr.MinimalRepresentation()
#		
#	
#		linsw = ReprToLinSwitchSys( mrepr, \
#		         self.input_dimension, \
#			 self.output_dimension )
#		
#		
#		
#		#print "Linsw:\n"
#		#linsw.ownprint()
#		linswconst = LinearSwitchedSystemConst(\
#				linswitch=linsw,\
#				automata=self.automata)
#		#linswconst.ownprint()		
#		return  linswconst
#	
#	def HankelMatrix(self,size=[], rank=[], index_list=[]):
#		repr = LinearSwitchedSystemConst.ComputeRepresentation(self)
#
#		if index_list == []:
#			index_list = self.initial_states_keys
#
#		index_list_repr = self.ComputeIndexList(index_list)
#		(hnkm, hnkmsize, hnkm_list) = repr.HankelMatrix(size,\
#		                              rank, index_list_repr)
#		ret_index_list = []
#		for key in hnkm_list:
#			if key in self.initial_states_keys:
#				ret_index_list.append(key)
#		
#		return (hnkm, hnkmsize, ret_index_list)
#
#
#	
#		 
#
#	
#		
#	def OldHankelMatrix(self,size=[], rank=[], index_list=[]):
#		repr = LinearSwitchedSystemConst.ComputeRepresentation(self)
#
#		if index_list == []:
#			index_list = self.initial_states_keys
#
#		index_list_repr = self.ComputeIndexList(index_list)
#		(hnkm, hnkmsize, hnkm_list) = repr.HankelMatrix(size,\
#		                              rank, index_list_repr)
#		ret_index_list = []
#		for key in hnkm_list:
#			if key in self.initial_states_keys:
#				ret_index_list.append(key)
#		
#		return (hnkm, hnkmsize, ret_index_list)


==> anc/form_pow_repr.py <==
from numpy import *
from numpy import dot as matrixmultiply
from numpy.linalg import lstsq as linear_least_squares
from own_io import own_print

from word_operations import *

from abstract_hankel_generate import *


is_output=False
#is_output = True

def_precision = 1e-10
minEpsilon = 1e-10


#Computes the svd decomposition of a matrix
def compute_own_svd(matrix,rcond = [], cutoff=[]):
	#print "Matrix :"+str(matrix)+\
	#      "shape "+str(matrix.shape)+"\n"
	if rcond == []:
		rcond = def_precision
	own_print(is_output, "Rcond in svd:"+str(rcond)+"\n")
	try:
		svd_decomp = linalg.svd(matrix)
		own_print(is_output, "SVD return"+\
				 str(svd_decomp)+"\n")
		if cutoff == []:
			cutoff = rcond * maximum.reduce(svd_decomp[1])
			cutoff = max([cutoff, minEpsilon])

		#cutoff = minEpsilon
	
		is_empty=True
		n=svd_decomp[0].shape[0]
		m=svd_decomp[2].shape[1]
		for i in range(svd_decomp[1].shape[0]):
			own_print(is_output, "i: "+str(i)+" S(i): "+str(svd_decomp[1][i])+" cutoff "+str(cutoff)+" is > :"+str((svd_decomp[1][i] > cutoff))+"\n")
			if svd_decomp[1][i] > cutoff :
				if is_empty:
					U  = reshape(svd_decomp[0][:,i],(n,1))
					VT = reshape(svd_decomp[2][i,:],(1,m))
					S = array([svd_decomp[1][i]], 'd')
					is_empty = False
					
				else:
					U = concatenate((U,
				  	reshape(svd_decomp[0][:,i], (n,1))),1)
					VT = concatenate((VT,
					reshape(svd_decomp[2][i,:], (1,m))),
					0)
					S = concatenate(
					   (S,[svd_decomp[1][i]]),
					   0)
					
		if is_empty:
			return "Zero solution"
	
		S=diag(S)		
		own_print(is_output,"Truncated SVD: " + str((U,S,VT))+"\n")
		return (U,S,VT)			
	except linalg.LinAlgError: 
		print "Problems with SVD\n"
		return
			  
#computes the rank of the matrix matrix. Returns a tuple (rank,U), where rank is the rank of the matrix matrix and U is an orthogonal matrix such that
#U has full column rank and IM U = IM matrix.
def compute_rank(matrix,rcond=[]):
	if rcond == []:
		rcond = def_precision
        svd_decomp = compute_own_svd(matrix,rcond)
	if svd_decomp == "Zero solution":
		print "Zero solution to SVD\n"
		return (0, zeros((matrix.shape[0],1), 'd'))
		
	U = svd_decomp[0]
	matrix_rank = U.shape[1]
	#own_print(is_output,"Matrix:"+ str(matrix)+"\n"		)
	return (matrix_rank, U)



def base_compute_recursive( start_vectors, maps, \
	                     graph ):
				     
	is_stop = False

	own_print(is_output, "Graph: "+str(graph)+"\n")

	rmatrix = dict()
	orank = dict()
	for (index,value) in start_vectors.iteritems():
		#rmatrix[index] = value
		old_rank        = compute_rank(value)	
		rmatrix[index]  = old_rank[1]
		orank[index]    = old_rank[0]
			
	while not is_stop:
		own_print(is_output,"Reachable: "+ str(rmatrix)+"\n")
		new_rank = dict()
		for (index, rvalue) in rmatrix.iteritems():
			list = graph[index]
			new_value = zeros(rvalue.shape, 'd')
			for i in range(rvalue.shape[0]):
				for j in range(rvalue.shape[1]):
					new_value[i][j] = \
					        rvalue[i][j]
			for element in list:
				input  = element[0]
				sindex = element[1]
				svalue  = rmatrix[ sindex ]
				

				nsvalue = matrixmultiply(\
				          maps[input],\
					  svalue)
				new_value = concatenate( \
			              (new_value , nsvalue) \
		                        ,1)		   
		
			new_rank[index] = compute_rank(new_value)
					  
		is_stop = True			  
		for index in new_rank.keys():			  
			if not new_rank[index][0] == orank[index]:
				is_stop = False
				break
		for index in new_rank.keys():
			orank[index] = new_rank[index][0]
			rmatrix[index] = new_rank[index][1]
				
  	return rmatrix


#Computes the smallest vector space X, such that v1...vk in X and A_qX subseteq A_q, q in Q: start_vector is a dictionary whose
#elements are v1..vk, maps is a dictionary which is indexed by Q (represented as a list) and maps[q] corresponds to the matrix A_q.
#The function returns an orthogonal matrix R such that IM R = X and R is full column rank.
def compute_recursive(start_vector, maps):
	is_empty = True
	for index,bs in start_vector.iteritems():
		if is_empty:
			rmatrix = bs
			is_empty = False
		else:	
	    		rmatrix = concatenate(( \
		            rmatrix, bs), 1 )
	is_stop = False

	old_rank = compute_rank(rmatrix)	
	rmatrix = old_rank[1]
	orank = old_rank[0]
	while not is_stop:
		own_print(is_output,"Reachable: "+ str(rmatrix)+"\n")
		for input, tmatrix in maps.iteritems():
			rmatrix = concatenate( \
			   (rmatrix, \
			   matrixmultiply( tmatrix, \
			           rmatrix)) \
		           ,1)		   
		
		
	       	new_rank = compute_rank(rmatrix)
		if new_rank[0] == orank:
			is_stop = True
		else:
			orank = new_rank[0]
		rmatrix = new_rank[1]
				
  	return rmatrix


#Represents a rational representation as defined in the paper
#   Mihaly Petreczky
#   Realization theory for linear and bilinear switched systems: Formal power series approach - Part I: Realization theory of linear switched systems
#   ESAIM Control, Optimization and Calculus of Variations, vol.17, pp. 410-445, 2011. 
#  If an object of this class represents the representation R=(R^n, {A_q}_{q in X}, B,C), then 
#  -- alphabet = X the alphabet over which the formal power series is defined
#  -- dimension - dimension n of the representation
#  -- output - matrix C
#  -- transition: dictionary indexed by the alphabet X: transition[q]=A_q for all q in Q 
#  -- zeta is a dictionary indexed by the index set J: zeta[j]=B_j
class Representation:
	
	attributes = ["alphabet", "dimension", "output",\
	              "transition", "zeta", "output_dimension"]
		      
	def copy(self, other):
		for field in Representation.attributes:
			self.__dict__[field] = \
			other.__dict__[field]
		
		return 
	
        # Constructor of the class. Its parameters are: alphabet, output, transition, zeta: repr=Representation(alphabet=alphabet, dimension = dimension, output=output,zeta=zeta) creates a representation object whose field are the corresponding values specified when calling the constructor. 	
	def __init__(self, alphabet,
	                transition,output,zeta, **args):
		if args.has_key("copy"):
			Representation.copy(self, args["copy"])
			return
			
		self.alphabet = alphabet
		self.dimension = output.shape[1]
		self.output = output
		self.transition = transition
		self.zeta = zeta
		self.output_dimension = output.shape[0]

	def ownprint(self, oprecision=2, sup_small=1):
		print "Alphabet: "+str(self.alphabet)+"\n"
		#own_print(is_output,"Dimension: "+ str(self.dimension)+"\n")
		print "Transitions: \n"
		for input, matrices in self.transition.iteritems():
  			print "Input: "+str(input)+"\n"
			print " matrix: "+array2string(matrices,precision=oprecision,suppress_small=sup_small)+"\n"
		print "Output:" + array2string(self.output,precision=oprecision,suppress_small=sup_small)+"\n"
		for index,elem in self.zeta.iteritems():
			print "Zeta: index: " +\
			 str(index)+ " elem: "+\
			 array2string(elem,precision=oprecision,suppress_small=sup_small)+"\n"
		
        # Returns an orthogonal matrix U which is full column rank and whose image is the reachable set W_R.
	def ReachableMatrix(self):
		return compute_recursive(self.zeta, self.transition)	
        
	# Returns an orthogonal matrix U which is full column rank and whose image is the reachable set W_R, if it has not been computed
        # before. When called for the first time, it stores the matrix U as a new field of the object. When called again, it returns the
        # stored value without recomputing it. 
	def GetReachableMatrix(self):
		if not self.__dict__.has_key("reachable_matrix"):
			self.reachable_matrix =\
			    self.ReachableMatrix()
		
		return self.reachable_matrix

 
        # Transforms the current representation to a reachable one while preserving the formal power series. Returns an object of the class Representation.		
	def ReachableRepresentation(self):
		reachable_matrix = self.GetReachableMatrix()
		return self.ComputeRestrictedRepr( reachable_matrix )
		

        # Computes the restriction of the representation to the reachable subset W_R: rmatrix is an orthogonal matrix U which is full column rank and
        # whose image is W_R. 
	def ComputeRestrictedRepr(self, rmatrix):
            	#nrank = compute_rank( reachable_matrix )
		#reachable_matrix = nrank[1]
		#rdimension = reachable_matrix.shape[1]
		
		rtransition = dict()
		for input in self.alphabet:
			rtransition[input] = matrixmultiply( \
				matrixmultiply( \
				    transpose( rmatrix ),\
					self.transition[input] \
					),\
					rmatrix \
				) 
		rzeta = dict()	
		for (index, element) in self.zeta.iteritems():
			rzeta[index] = matrixmultiply( \
			      transpose( rmatrix ), \
			      element \
			      )
		
		routput = matrixmultiply(self.output, rmatrix)
		
		rrepr = Representation(self.alphabet, rtransition, routput, rzeta)

		return rrepr
		


        # Returns an orthogonal matrix U which is full column rank and whose left kernel is the observability space O_R, i.e. IM U = Span {Im (CA_w)^T | w in X^*}
	def ObservabilityMatrix(self):
		p = self.output.shape[0]
		n = self.output.shape[1]
		omaps = dict()
		for i in range(p):
	 		omaps[i] = reshape(self.output[i,:], (n,1))
		
		otrans = dict()

		for input,tmatrix in self.transition.iteritems():
			otrans[input] = transpose( tmatrix )
		
		t_obs_matrix = compute_recursive( omaps, otrans )

		return t_obs_matrix 

	# Returns an orthogonal matrix U which is full column rank and whose left kernel is O_R, if it has not been computed
        # before. When called for the first time, it stores the matrix U as a new field of the object. When called again, it returns the
        # stored value without recomputing it
	def GetObservabilityMatrix(self):
		if not self.__dict__.has_key(\
		                   "observability_matrix"):
			self.observability_matrix = \
			  self.ObservabilityMatrix()
		
		return self.observability_matrix
		

        # Transforms the current representation to an observable one while preserving the formal power series. Returns an object of the class Representation.	
	def ObservableRepresentation(self):
		obs_mat = self.GetObservabilityMatrix()
		return self.ComputeRestrictedRepr( obs_mat )
	
        # Transforms the current representation to a minimal one while preserving the formal power series. Returns an object of the class Representation.	
	def MinimalRepresentation(self):
		rrepr = self.ReachableRepresentation()
		mrepr = rrepr.ObservableRepresentation()
		return mrepr

	#Returns true if the current representation observable.
	def IsObservable(self):
		obs_mat = self.GetObservabilityMatrix()
		own_print(is_output, "Obs. matrix "+str(obs_mat)+"\n")
		return ( obs_mat.shape[1] == self.dimension )

	#Returns true if the current representation reachable.
	def IsReachable(self):
		rreach = self.GetReachableMatrix()
		own_print(is_output, "Reach. matrix "+str(rreach)+"\n")
		return ( rreach.shape[1] == self.dimension )

	#If word=[], then returns the n x n identity matrix. If word=[q1,.....,qk], then returns A_{qk}A_{qk-1} ... A_{q1}, where A_q=transition[q]
	def ComputeMatrixProduct(self, word):
	 
		result = identity(self.dimension,'d')
	 	for letter in word:
			#own_print(is_output,"Letter: "+str(letter)+"first com:"+str(letter[0])+"\n")
	 		result = matrixmultiply( 
		             self.transition[letter], result )
			#own_print(is_output,"Result:"+str(result)+"trans:"+str(self.transition[letter[0]])+"\n" )
	
	 	return result

	#Returns C_iA_wB_j, j=index, i=oindex, word=w 
	def ComputeMarkovParameter(self, word, index, oindex):
	  	matrix = self.ComputeMatrixProduct(word)

		#own_print(is_output,"Word: "+str(word)+"index: "+str(index)+"matrix:"+str(matrix)+"\n")

		matrix = matrixmultiply(self.output[oindex,:], matrix)
		matrix = matrixmultiply(matrix, self.zeta[index] )

		return matrix
		
#	def BruteForceHankelMatrix(self, size=[]):
#		own_print(is_output,"Size: " + str(size)+"\n")
#		if size == []:
#			size = self.dimension	
#		rsize = size + 1
#		csize = size  
#		#oalphabet = SetToDict( self.alphabet )
#		rwordset = WordGenerate( self.alphabet, rsize )
#		
#		cwordset = WordGenerate( self.alphabet, csize )
#
#		own_print(is_output,"columns: "+ str(cwordset)+"row: "+str(rwordset)+"\n")
#		index_list = []
#		for element,key in self.zeta.iteritems():
#			index_list.append((element,key))	
#		
#		print "Index_list_brute:"+str(index_list)+"\n"
#		hankm = []
#		for cword in cwordset:
#			own_print(is_output, "Column word: "+\
#			    str(cword)+"\n")
#			for index in index_list:
#				column = []
#				for rword in rwordset:
#					word = copy.deepcopy(cword)
#					word.extend(rword)
#					own_print(is_output,"Word: "+str(word)+"\n")
#					for i in range(self.output.shape[0]):
#						mp=self.ComputeMarkovParameter(word,index[0],i)
#						own_print(is_output,"MarkovParam:"+str(mp)+" i: " +str(i)+"index[0]:"+str(index[0])+"\n"	)
#						column.append(mp[0])
#				own_print(is_output,"Column: "+str(column)+"\n"		)
#				hankm.append(column)	
#		
#		hank_matrix = transpose(array(hankm, 'd'))
#		return hank_matrix

	def AltComputeMarkovParameter(self, amatrix, index,i):
		matrix1 = matrixmultiply(amatrix, \
		              self.zeta[index])
		
		matrix2 = matrixmultiply(self.output[i,:],\
		                       matrix1)
				       
		return matrix2
	

	def UpdateColumnIndexList(self, clind_list, size):
		if size == 0:
			clind_list.append(-1)
			return
		start_index = len(clind_list) -\
		              len(self.alphabet)**(size-1)
		index_range = len(self.alphabet)**(size-1)


		for element in range(index_range):
			element = clind_list[element+start_index]
			for j in range(len(self.alphabet)):
				clind_list.append(\
			          (element+1)*len(self.alphabet)+\
			 	  j)
		
		return

		
	def SetColumn(self, column, matrix_list, begin_index, \
	                             size, column_index):		     
		if size == 0:
			for l in range(self.output.shape[0]):
				column.append(\
				  matrix_list[begin_index+1][\
				  (column_index,l)])
		
		else:
			for i in range(len(self.alphabet)):
				index = (begin_index+1)*\
				      len(self.alphabet) + i
				self.SetColumn(column, \
				 matrix_list, index, size-1,\
				 column_index )
		
		return
	

	def ComputeSubHankelMatrix(self, matrix_list, a_matrix_list,\
	                      size,hankm, index_set, column_list):
			      #i#icolumn,\
			      #irow ):
			
		if size == 0:	
			self.ComputeMatrixList(\
			 a_matrix_list, matrix_list, index_set,\
			 1)
		else:	
			start_extend = 2*size-1
			for i in range(2):
				self.ComputeMatrixList(\
					a_matrix_list,\
		                        matrix_list, index_set,\
					start_extend + i + 1  )
		
		len_old = len(column_list)
		column_list_old = column_list[0:len_old]
		self.UpdateColumnIndexList(column_list,size)

	     	#new_col_number = len(self.alphabet)**size	
		new_columns = column_list[len_old:len(column_list)]
		own_print(is_output, "New columns \n"+str(new_columns)+"\n")
		for column_index in new_columns:
			for index in index_set:
				column = []
				for wlength in range(size+2):	
					self.SetColumn(column,\
					  matrix_list,\
					  column_index,wlength,\
					  index)		   
				own_print(is_output,\
				      "Column: "+str(column)+ \
				      "\n")
				hankm.append(column)		
			 
			 
		col_index = 0
		for colind in column_list_old:
			for index in index_set:
				self.SetColumn(hankm[col_index],\
				   matrix_list, colind, \
				   size+1,index) 
				own_print(is_output,\
				"Col_index:"+str(col_index)+\
				      "\n")
				col_index = col_index + 1

					
		#icolumn = (icolumn+1)*len(self.alphabet)
		#irow    = irow * len(self.alphabet) + 1
		
	#return icolumn, irow

		return
	
	
	
	def ComputeAMatrixList(self, a_matrix_list, \
	                           start_index, index_range):
				   
		new_a_matrix_list = []
			
		own_print(is_output, "index_range: " +\
		     str(index_range)+"\n"\
		       + " start_index "+str(start_index)+\
		       " size_a_matrix_list "+str(len(a_matrix_list))+"\n")
		count = len(a_matrix_list)	
		for index in  range(index_range):
			for letter in self.alphabet:
				matrix = a_matrix_list[\
				          start_index + \
					  index  ]
					  
				nmatrix = matrixmultiply(\
					  self.transition[letter],
					  matrix
					  )
					  
				new_a_matrix_list.append(\
				  nmatrix)
				own_print(is_output,\
				"index: "+str(index+start_index)+\
				      " letter:"+str(letter)+\
				      " count: "+str(count)+"\n")
		                count = count + 1
		a_matrix_list.extend(new_a_matrix_list)
		

		return 
	
	def ComputeMatrixList(self, a_matrix_list, matrix_list,\
	                      index_set, size ):
		
		index_start = len(a_matrix_list) - \
		              len(self.alphabet)**(size-1) 			  
		index_range = len(self.alphabet)**(size-1)

		index_start_markov = len(a_matrix_list)

		self.ComputeAMatrixList(a_matrix_list, \
		                     index_start, index_range )
		
		self.ComputeMarkovMatrixList(a_matrix_list,\
		      matrix_list, index_set, \
		      index_start_markov, \
		             index_range*len(self.alphabet) )
		
	
		return 

		
	def ComputeMarkovMatrixList(self, \
	                    a_matrix_list, matrix_list, index_set,\
	                    start_index, index_range ):
		for matrix_index in range(index_range):
			melement = dict()
			for index in index_set:
				for i in \
				  range(self.output.shape[0]):
					mp = self.\
					 AltComputeMarkovParameter(\
					 a_matrix_list[\
					 start_index + \
					 matrix_index ],\
					 index,i)
					melement[(index,i)] = mp[0]
		
			matrix_list.append(melement)
		
		return 
		
	def GetSqSubMatrix(self, hankel_list, size ):
		word_length = len(self.alphabet)**(size+1)
		row_length = word_length * self.output_dimension
		sub_hankel_list = []
		for col in hankel_list:
			sub_col = col[0:(len(col) - row_length)+1]
			sub_hankel_list.append(sub_col)
		
		sub_hankel_matrix = array( sub_hankel_list, 'd')
		return sub_hankel_matrix
		
	def ComputeRankHankel(self, hankel_list):
		matrix = array(hankel_list, 'd')
		rank   = compute_rank(matrix)
		return rank[0]
	
	def ComputeMatrixComposition(self, matrix1, matrix2):
		matrix = matrixmultiply( matrix1, matrix2 )
		return matrix
		
	def ComputeOutput(self, matrix, index, i):
		matrixo = self.AltComputeMarkovParameter(\
		              matrix, index, i)
		return matrixo[0]
		
			
	def HankelTableGen(self, index_list):

		identity_matrix = identity(self.dimension, 'd')
		output_range = range(self.output_dimension)

		#print "Hankel table gen start\n"

		abs_hank_gen = HankelTableGenerator(\
		           size_function = self.ComputeRankHankel,\
			   transition_function = self.transition,\
			   output_function = \
			   self.ComputeOutput,\
			   index_set = index_list,\
			   alphabet = self.alphabet,\
			   identity_map = identity_matrix,\
			   composition_operator = \
			    self.ComputeMatrixComposition,
			   output_range = output_range ) 
		#print "Hankel table gen end\n"
		
		return abs_hank_gen
		
#Returns Hankel matrix H_{Psi,N+1,N}, where Psi is the formal power series which corresponds to the representation.
# If size is not [], then N=size, otherwise N is the first integer for which rank H_{Psi,N+1,N}=r. If stop_rank=[], then r is set to
# be equal to the dimension n of the representation. Otherwise r = stop_rank. Finally, if index_list  is a list
# which represents the index set J. If [], then it is taken as the list of keys of the dictionary zeta. Note that in this case, the order in which
# the elements of J are listed can change at each call.
# The method returns the tuple (hm,N,indexs), where  hm is a numpy matrix which corresponds to H_{Psi,N+1,N}, and indexs is the list of elements of J
# which was used to index the columns of hm. 
	def HankelMatrix(self, size =[], stop_rank=[],\
	                        index_list = []):
	
		if size == []:
			size = self.dimension	
		if stop_rank == []:
			stop_rank = self.dimension
		if index_list == []:
			index_list = self.zeta.keys()

		if  not self.__dict__.has_key("abs_hank_gen"):
			self.abs_hank_gen = self.HankelTableGen(index_list)
		

		if self.__dict__.has_key("hankel_table"):
			if self.hankel_table_size >= size:
				hankel_matrix = self.HankelSubMatrix(size+1,size)
				return (hankel_matrix, size, index_list)
				
                    
		#print "Hankel table gen again\n"
		(self.hankel_table, self.hankel_table_size) = self.abs_hank_gen.HankelTable(size, stop_rank)		
			
					
		hankel_matrix = array(self.hankel_table, 'd')
		hankel_matrix = transpose(hankel_matrix)

		return (hankel_matrix, self.hankel_table_size, index_list)


# Returns Hankel matrix H_{Psi,K,L}, where Psi is the formal power series which corresponds to the representation. K=size_r, L=size_c,
# Finally, if index_list  is a list
# which represents the index set J. If [], then it is taken as the list of keys of the dictionary zeta. Note that in this case, the order in which
# the elements of J are listed can change at each call.
# The method returns the tuple (hm,N,indexs), where  hm is a numpy matrix which corresponds to H_{Psi,N+1,N}, and indexs is the list of elements of J
# which was used to index the columns of hm. 
	def HankelSubMatrix(self, size_r,size_c,index_list=[]):
		if index_list == []:
			index_list = self.zeta.keys()


		if size_r < size_c:
			max_size = size_c
		else:
			max_size = size_r

		if not self.__dict__.has_key("abs_hank_gen"):
			self.abs_hank_gen = self.HankelTableGen(index_list)
		
		if not (self.__dict__.has_key("hankel_table")):
			(self.hankel_table, self.hankel_table_size) = \
                            self.abs_hank_gen.HankelTable(max_size+1, self.dimension + 1)

		elif not (self.hankel_table_size > max_size + 1):
			(self.hankel_table, self.hankel_table_size) = \
                           self.abs_hank_gen.HankelTable(max_size+1, self.dimension + 1)
		
		sub_matrix_list = self.abs_hank_gen.GetSubHankel(\
					self.hankel_table,size_c,size_r)
		
 		sub_matrix = array(sub_matrix_list, 'd')	
		sub_matrix = transpose(sub_matrix)

		return sub_matrix


#Computes the matrix bigA=\sum_{q in alphabet} A^T_q \otimes A_q^T. 
	def bigA(self):
		A=zeros((self.dimension*self.dimension, self.dimension*self.dimension))

		for dstate in self.alphabet:
			A=A+kron(transpose(self.transition[dstate]), transpose(self.transition[dstate]))

		return A

#Returns true if the matrix bigA=\sum_{q in alphabet} A^T_q \otimes A_q^T is stable, i.e. any of its eigenvalues lambda satisfies ||lambda|| < 1. 
	def IsStable(self):

		bigA = self.bigA()


		[w,v] = linalg.eig(bigA)

		print "Eiegenvalues " + array2string(w)+"\n"

		return (max(w) < 1)
     



		
		
#Returns a triple (hm,N,index_set): hm=H_{\Psi,N+1,N} (Psi is the family of formal power series corresponding to the current representation, 
#index_set is a list containing the elements of J: hm can be viewed as a matrix indexed by
#elements (w,j), j in J, w in X^*; |w| <= N. The reason index_set is returned is that the elements of J should be listed in a particular order
#so that hm could be interpreted as a Hankel-matrix: if J={1,2}, then index_set could be index_set=[1,2] or index_set=[2,1], but these two cases
#would correspond to two different matrices (more precisely, these two matrices differ only in the order of their columns). The list index_set can
#later be used to create a Hankel-matrix object. N is chosen to be the first integer such that rank H_{Psi,N+1,N}=rank H_{Psi,N,N+1}=rank H_{Psi,N,N}.
	def FirstPartialReal(self):
	
		for size in range(self.dimension+1):
			hank1  = self.HankelSubMatrix(size,size)
			
			hank2 = self.HankelSubMatrix(size+1,size)

			hank3 = self.HankelSubMatrix(size,size+1)

			(n1,U1) = compute_rank(hank1) 
			(n2,U2) = compute_rank(hank2)
			(n3,U3) = compute_rank(hank3)

			#print "n1 n2 n3: " + str(n1)+" "+str(n2)+" "+ str(n3) + "\n"

			if n1==n2 and n2==n3:
				return (hank2, size, self.abs_hank_gen.index_set)

		
		return (hank1,size,self.abs_hank_gen.index_set)
			
	
	def OldHankelMatrix(self, size=[], stop_rank=[], index_list=[]):
		if size == []:
			size = self.dimension	
		if stop_rank == []:
			stop_rank = self.dimension
		if index_list == []:
			index_list = self.zeta.keys()
				
		self.ComputeMarkovMatrixList(a_matrix_list,\
		                   matrix_list, index_list, 0, 1)
			
		
		column_index_list = []	
		hankm = []		
		
		hankel_matrix = array([0],'d') #Ugly, dummy assignment
		                           #for defining the
					   #variable 
		
		hankel_matrix_size = 0
		for   snum in range(size+1):
			hankel_matrix_size = snum     
			self.ComputeSubHankelMatrix(\
			 	matrix_list, \
				a_matrix_list, snum, hankm,\
			 	index_list, column_index_list) # icolumn, irow)
			
			rank = compute_rank(sub_hmatrix)

			if rank[0] == stop_rank:
				break
		
		hankel_matrix = array(hankm,'d')
		hankel_matrix = transpose(hankel_matrix)
		return (hankel_matrix, hankel_matrix_size, index_list)



#Computes the Hadamard product of two representations. The Hadamard product of two representations is a representation of the Hamaard product of
#the formal power series represented by repr1 and repr2, as described in
#
#   Mihaly Petreczky
#   Realization theory for linear and bilinear switched systems: Formal power series approach - Part I: Realization theory of linear switched systems
#   ESAIM Control, Optimization and Calculus of Variations, vol.17, pp. 410-445, 2011. 
def compute_hadamard_product(repr1, repr2):
	# Good to check compatibility of repr1,repr2
	state_dimension = repr1.dimension * \
	                  repr2.dimension
	
	# Watch out with this 
	output_dimension = repr1.output.shape[0]
	
	alphabet = repr1.alphabet 

	matrices = dict()
	for letter in alphabet:
		matrices[letter] = zeros( (state_dimension, \
		                         state_dimension ), 'd' )
		for i in range( repr1.dimension ):
			for j in range( repr1.dimension):
				for l in range( repr2.dimension):
					for k in range( repr2.dimension):
						matrices[letter][\
				     			i*repr2.dimension + k, \
				     			j*repr2.dimension + l]= \
				 			repr1.transition[letter][i,j]*\
				 				repr2.transition[letter][k,l]
		
	output = zeros( (output_dimension, state_dimension), 'd')	
	for p in range( output_dimension ):
		for i in range( repr1.dimension ):
			for l in range( repr2.dimension):
				output[p,i*repr2.dimension + l]=\
				  repr1.output[p,i]*\
				  repr2.output[p,l]
	
	zeta = dict()
	for key in repr1.zeta.keys():
		zeta[key]=zeros((state_dimension,1),'d')
		for i in range( repr1.dimension ):
			for j in range( repr2.dimension):
				
				zeta[key][i*repr2.dimension + j]=\
				  repr1.zeta[key][i]* repr2.zeta[key][j]
				  
				
	
	repr = Representation( alphabet, matrices, output, zeta )

	return repr


==> anc/hankel_matrix.py <==
from form_pow_repr import *
from word_operations import *
from numpy import *
from numpy.linalg import *
import copy

from own_io import own_print

is_output=False
#is_output = True

def_precision = 1e-10

	

#Class representing Hankel matrices
class HankelMatrix:
	def __init__(self,alphabet,odimension,matrix,index_set,length ):
 	#	self.dict_alphabet = SetToDict( alphabet )
		self.length = length
		self.alphabet = alphabet
		self.odimension = odimension 
	#	self.dict_odimension = SetToDict( range( odimension )) 
		self.matrix = matrix
		self.index = index_set
	#	self.dict_index = SetToDict( index_set )

	def ownprint(self):
		#print "Dict_alphabet:"+str(self.dict_alphabet)+"\n"
		print "Lenght: "+str(self.length)+"\n"
		print "Alphabet: "+str(self.alphabet)+"\n"
		print "Odimension:"+str(self.odimension)+"\n"
		#print "Dict_Odimension"+str(self.dict_odimension)+"\n"
		print "Matrix: "+str(self.matrix)+"\n"
		print "Index:"+str(self.index)+"\n"
		#print "Dict_index:"+str(self.dict_index)+"\n"

	#Returns a column of the hankel matrix indexed by the word w		
	def GetColumn(self, word, index,matrix=[]):
		if matrix==[]:
			matrix=self.matrix
		number=IndexToNumber(
		  self.alphabet, self.index, word,index)
		return reshape(matrix[:,number],(matrix.shape[0],1))
	
	#Returns a row  of the hankel matrix indexed by the word w		
	def GetRow(self, word, index, matrix=[]):
		if matrix==[]:
			matrix=self.matrix
		number=IndexToNumber(
		  self.alphabet, range(self.odimension), word,index)
		own_print(is_output,"RowNumber:"+str(number)+"\n"  )
		return reshape(matrix[number,:], (1,matrix.shape[1]))
	
        #Returns the element of the Hankel matrix indexed by row index rword and by column index cword
	def GetElement(self, rword, rindex, cword, cindex):
		rnumber=IndexToNumber(
		  self.alphabet, range(self.odimension), rword, rindex)
		cnumber=IndexToNumber(
		  self.alphabet, self.index, cword,cindex)

		return self.matrix[rnumber,cnumber]


        #If OR is the decomposition of H_{N,N+1}, then the function below returns R_q: the column of R_q indexed by (w,j) equals the column of R indexed by (wq,j)
	def ComputeRHC(self, matrix, letter):
		(n,M) = shape(matrix)

 		l = len(self.index)

		d = len(self.alphabet) 		


		if (d == 1):
			Mn = M - l
		else:
			Mn = (M/(d*l))*l


		
		new_matrix_index = []
		for i in range(Mn):
			ind = i % l

			vind = i / l

			new_ind = (vind * d + self.alphabet.index(letter)+1)*l+ind

			new_matrix_index.append(new_ind)


		RHC = matrix[:,new_matrix_index]

		return RHC



 
        #If OR is the decomposition of H_{N,N+1}, then the function below returns barR consisting of all the columns of R indexed by (w,j), |w| <= N
	def ComputeLHC(self, matrix):
		(n,M) = shape(matrix)

 		l = len(self.index)

		d = len(self.alphabet) 		


		if (d == 1):
			Mn = M - l
		else:
			Mn = (M/(d*l))*l


		
		LHC = matrix[:,range(Mn)]

		return LHC


	




        #If OR is the decomposition of H_{N+1,N}, then the function below returns O_q: the row of O_q indexed by (w,j) equals the row of R indexed by (qw,j)
	def ComputeRH(self, matrix, letter):

 		l = self.odimension

		d = len(self.alphabet) 		



		length = self.length


		
		new_matrix_index = []
		index_old = -1;
		for i in range(length+1):
			for j in range(d**i):
				new_wind = (self.alphabet.index(letter)+1)*(d**i)+index_old
				for ind in range(self.odimension):

					new_ind = (new_wind+1)*l+ind

					new_matrix_index.append(new_ind)

				index_old = index_old + 1


		RH = matrix[new_matrix_index,:]

		return RH
	




        #If OR is the decomposition of H_{N+1,N}, then the function below returns barO consisting of all the rows of O indexed by (w,j), |w| <= N
	def ComputeLH(self, matrix):	
		(M,n) = shape(matrix)

 		l = self.odimension

		d = len(self.alphabet) 		


		if (d == 1):
			Mn = M - l
		else:
			Mn = (M/(d*l))*l


		
		LHC = matrix[range(Mn),:]

		return LHC


		
	def GetSingularValues(self):
			
		svd_decomp = compute_own_svd(self.matrix, \
		                             cutoff = new_def_precision)
		#is_output = False
		
		if svd_decomp == "No solution":
			print "No solution to the decomp\n"
			S = array([[0]])
			U = zeros((self.matrix.shape[0],1))
			VT = zeros((1,self.matrix.shape[1]))
		else:		
			U=svd_decomp[0]
			S=svd_decomp[1]
			VT=svd_decomp[2]
	
		own_print(True, "SVD:"+str(S)+"\n")
		
		return S

 
        #Compute a representation from the Hankel matrix H_{N+1,L} (if is_row = True) or from H_{L,N+1} (if is_row=False)). If hankel is the Hankel-matrix object, then 
        # hankel.ComputeRepresentation() works under the assumption that hankel is a Hankel-matrix of the form H_{N+1,L} (if is_row=True) or under the assumption that
        # hankel is a Hankel matrix of the form H_{K,N+1} (if is_row=False). 		
	def ComputeRepresentation(self, new_def_precision=def_precision,is_row = True):
		svd_decomp = compute_own_svd(self.matrix, \
		                             cutoff = new_def_precision) #performs SVD decomposition
		
		own_print(is_output,\
		   "Def_precision :"+str(def_precision)+"\n")    

		if svd_decomp == "No solution":
			print "No solution to the decomp\n"
			S = array([[0]])
			U = zeros((self.matrix.shape[0],1))
			VT = zeros((1,self.matrix.shape[1]))
		else:		
			U=svd_decomp[0]
			S=svd_decomp[1]
			VT=svd_decomp[2]
	
		own_print(is_output, "SVD:"+str(S)+"\n")
		
		O = matrixmultiply(U, sqrt(S))
		R = matrixmultiply(sqrt(S),VT)
		own_print(is_output,"O:"+str(O)+"R: "+str(R)+\
		 "OR:" +str(matrixmultiply(O,R))+"\n")
	
		#NEW_MATRIX = matrixmultiply(O,R)

		#(NEW_U,NEW_S,NEW_V) = compute_own_svd(NEW_MATRIX)

		#own_print(is_output, "SVD_NEW:"+array2string(NEW_S)+"\n")
		
		
		is_empty = True
		output = O[range(self.odimension),:]

        	zeta = dict()
		for i in self.index:
			zeta[i] = self.GetColumn([],i,R)

   		transition = dict()	
		if is_row:
			LH = self.ComputeLH(O)
		else:
			LH = self.ComputeLHC(R)

		
		(rank,garbage) = compute_rank(LH)

		own_print(is_output, "LH rank:"+str(rank)+"\n")

		for letter in self.alphabet:
			own_print(is_output,"LH:"+str(LH)+"\n")
			
			if is_row:
				RH = self.ComputeRH( O, letter )
				retval = linear_least_squares(LH, RH,def_precision)
				transition[letter] = retval[0]
				
			else:
				RH = self.ComputeRHC(R,letter)
				retval = linear_least_squares(transpose(LH), transpose(RH),def_precision)
				transition[letter] = transpose(retval[0])

			
			own_print(is_output,"RH: "+str(RH)+"\n")
			own_print(is_output,"Letter:"+str(letter)+"\n")



			if is_row:
				own_print(is_output,\
				"Retval0 :"+array2string(retval[0], \
				suppress_small=1)+\
				" Cost function: "+array2string(\
				   retval[1], suppress_small=1)+\
				 "Rank of LH:"+str(retval[2])+\
				 "Singular values of LH:"+\
				 array2string(retval[3], suppress_small=1)+\
	                         "\n" + " difference:"+\
        	                 array2string((RH-matrixmultiply(LH,transition[letter])), suppress_small=1)+ "\n")
				own_print(is_output,"Trans:"+str((matrixmultiply(LH,transition[letter])-RH))+"\n")
			else:
				own_print(is_output,\
				"Retval0 :"+array2string(retval[0], \
				suppress_small=1)+\
				" Cost function: "+array2string(\
				   retval[1], suppress_small=1)+\
				 "Rank of LH:"+str(retval[2])+\
				 "Singular values of LH:"+\
				 array2string(retval[3], suppress_small=1)+\
	                         "\n" + " difference:"+\
        	                 array2string((RH-matrixmultiply(transition[letter],LH)), suppress_small=1)+\
				 "\n")
				own_print(is_output,"Trans:"+str((matrixmultiply(transition[letter],LH)-RH))+"\n")

		repr = Representation(self.alphabet, transition, output, zeta)

		return repr
		


==> anc/own_io.py <==
def own_print (is_output,arguments):
	if is_output:
		print arguments
		


==> anc/sarx_to_switched.py <==
#
import switched_systems
from numpy import *
import ConfigParser


def poly_coprime(poly1,poly2):
	roots1 = roots(poly1)
	roots2 = roots(poly2)

	is_coprime = True
	for x in roots1:
		for y in roots2:
			if (abs(x-y) < 1e-6):
				is_coprime=False
				print "Common root of :"+str(poly1)+" and "+str(poly2)+" is "+str(x)+"\n"
				return is_coprime

	return is_coprime
	
	


def GenerateAMatrix(output_reg_length, input_reg_length, regression_parameters):
	state_dimension = output_reg_length + input_reg_length

	A = zeros((state_dimension,state_dimension))

	for i in range(state_dimension):
		A[0][i] = regression_parameters[0][i] 
	

	for i in range(output_reg_length-1):
		A[i+1][i]=1 

	for i in range(input_reg_length-1):
		A[output_reg_length+i+1][output_reg_length+i]=1


	return A
	



#SISO SARX
class SARX:
	attribute_list = ["discrete_modes", "output_reg_length", \
                    "input_reg_length","regression_parameters"]


  	def copy(self, sarx):
                for attrib in SARX.attribute_list:
                        self.__dict__[attrib] =  sarx.__dict__[attrib]

	def __init__(self, **arguments):
		if arguments.has_key("copy"):
			SARX.copy(self,\
			  arguments["copy"])
		
		else:
			data = dict()
			if arguments.has_key("config_file"):
				configf = ConfigParser.\
				            ConfigParser()
				
				fp = arguments["config_file"]

				configf.readfp(fp)

				data_list = configf.items(\
				 "SARX")

				for element in data_list:
					key       = element[0]
					value     = element[1]
					data[key] = eval(value)

			else:
			   	data = arguments
				
			
			for key in \
			 		SARX.attribute_list:
			 		self.__dict__[key] = \
				 		 data[key]
				  

	def SARX2LSS(self):
		la_matrices = dict([])
		lb_matrices = dict([])
		lc_matrices = dict([])


		state_dimension = self.input_reg_length + \
			self.output_reg_length 

		for dstate in self.discrete_modes:
			la_matrices[dstate]=GenerateAMatrix(\
                          self.output_reg_length, self.input_reg_length,\
                           self.regression_parameters[dstate]) 

			lc_matrices[dstate] = self.regression_parameters[dstate] 
			lb_matrices[dstate] = zeros((state_dimension,1))

			lb_matrices[dstate][self.output_reg_length][0] = 1 

		
		linitial_states=dict([('1', zeros((state_dimension,1)))])


		linswitch = switched_systems.LinearSwitchedSystem(discrete_modes=self.discrete_modes,\
    a_matrices = la_matrices, b_matrices=lb_matrices, \
    c_matrices=lc_matrices, initial_states=linitial_states)

		return linswitch


	def ownprint(self):
		print "Discrete modes: "+ str(self.discrete_modes) +"\n"
		print "Length of output reg.: "+ str(self.output_reg_length) +"\n"
		print "Length of input reg.: "+ str(self.input_reg_length) +"\n"
		for mode in self.discrete_modes:
			print "Discrete mode: "+ str(mode)+ \
    				" Parameters: "+array2string(self.regression_parameters[mode])+"\n"


	def Chi(self,q):
		result=[1]

		for index in range(self.output_reg_length):
			result.append(-self.regression_parameters[q][0][index])

		return poly1d(result)


	def Psi(self,q1,q2,j=[]):

		if j==[]:
		   j=self.input_reg_length

		n = self.output_reg_length+self.input_reg_length

		if j==0:
			return [(reshape(eye(n)[0],(n,1)), poly1d([1]))]
		
		z=poly1d([1,0])
		old_list = self.Psi(q1,q2,j-1)

		(old_d,old_poly) = old_list[0]
		

		d=zeros((n,1))

		dval0=-dot(reshape(self.regression_parameters[q2],(1,n)),old_d)

		#print "dval0:"+str(dval0)+"\n"
		#print "Oldval:"+str(old_d)+"\n"
		#print "old_poly:"+str(old_poly)+"\n"

		d[0]=dval0[0]

		for index in range(n-1):
			d[index+1]=old_d[index]

#z*old_poly+

		new_poly_free = dot(self.regression_parameters[q2]-self.regression_parameters[q1],old_d)[0][0]
		
		#print "	new_poly_free:"+str(new_poly_free)+"\n"


		new_poly = z*old_poly+poly1d([new_poly_free])

		new_list = [(d,new_poly)]+old_list
		
		return new_list


	def Phi(self,q1,q2):
		poly_list = self.Psi(q1,q2,self.input_reg_length)

		poly0=poly1d([0])
		z = poly1d([1,0])


		for index in range(self.input_reg_length):
			#print "Index: "+str(index)+"\n"
			#print "Poly_list "+str(poly_list[index+1][1])+"\n"
			poly0=poly0+self.regression_parameters[q2][0][(self.input_reg_length-index-1+self.output_reg_length)]*poly_list[index+1][1]		

		return poly0

	def Upsilon1(self,q2):
		poly0=poly1d([0])
		z = poly1d([1,0])

		for index in range(self.output_reg_length):
			poly0=poly0*z+self.regression_parameters[q2][0][index] 
	

		return poly0

	def Gamma(self,q):

		n = self.output_reg_length+self.input_reg_length
		
		e1 = eye(self.output_reg_length)[0]

		d = 1/self.regression_parameters[q][0][n-1]


          #      print "d: "+str(d)+"\n";
                
		poly_list = []
		

		for index in range(self.input_reg_length):
			new_poly_array = eye(self.input_reg_length-index)[0]
			new_poly_array = reshape(new_poly_array, self.input_reg_length-index)

         #               print "New poly arra: "+str(new_poly_array)+"\n"

			new_poly = poly1d([d])*poly1d(new_poly_array)

			for pindex in range(index):
				new_poly = new_poly-\
                                d*poly_list[pindex]*poly1d([self.regression_parameters[q][0][self.output_reg_length+self.input_reg_length-index+pindex]])
					
	#		print "New poly:\n"
        #                print new_poly

			poly_list.append(new_poly)

  
		return poly_list


	def BigUpsilon(self,q1,q2):
		poly1 = self.Upsilon1(q2)
	
		poly_gamma = self.Gamma(q1)


		for cindex in range(self.input_reg_length):
			poly1=poly1+poly1d([self.regression_parameters[q2][0][self.output_reg_length+cindex]])*poly_gamma[cindex]*self.Chi(q1)
		

		return poly1
		

		e1 = eye(self.output_reg_length)[0]


	def testPolynomials(self):
		for dstate in self.discrete_modes:
			pol=self.Chi(dstate)

			print "Chi polynomial for mode "+str(dstate)+"\n"

			print pol


			pol = self.Upsilon1(dstate)

			print "Upsilon polynomial for mode "+str(dstate)+"\n"

			print pol


			#pol_list = self.Gamma(dstate)

			#print "Gamma polynomials for mode "+str(dstate)+"\n"
			#for index in range(len(pol_list)):
			#	print "Index: "+str(index)+": "+ \
			#	 str(pol_list[index])+"\n"


			for dstate1 in self.discrete_modes:
				print "Psi("+str(dstate)+"," +str(dstate1)+")\n"
				pol_list=self.Psi(dstate,dstate1)

				for index in range(len(pol_list)):
					print "Index: "+\
                                         str(index)+": d "+ \
				         str(pol_list[index][0])+\
                                         ": poly. "+str(pol_list[index][1])+"\n"

				print "Phi("+str(dstate)+"," +str(dstate1)+")\n"
				print self.Phi(dstate,dstate1)
				
				print "BigUpsilon("+str(dstate)+"," +str(dstate1)+")\n"

				print self.BigUpsilon(dstate,dstate1)


		condA=False
                condB=False
		for dstate in self.discrete_modes:
			for dstate1 in self.discrete_modes:
				if poly_coprime(self.Chi(dstate),self.Phi(dstate,dstate1)):
					condA=True
					print "Cond A is true for "+str(dstate)+" "+str(dstate1)+"\n"
				
				if poly_coprime(self.Upsilon1(dstate), self.Chi(dstate1)):
					mN=self.output_reg_length+self.input_reg_length
					condB1=(abs(self.regression_parameters[dstate1][0][mN-1]) > 1e-6) 
 					condB2=(abs(self.regression_parameters[dstate1][0][self.output_reg_length-1]*self.regression_parameters[dstate][0][mN-1]-self.regression_parameters[dstate][0][self.output_reg_length-1]*self.regression_parameters[dstate1][0][mN-1]) > 1e-6)
					print "CondB1: "+str(condB1)+" CondB2: " + str(condB2)+"\n"
					condB = condB or (condB1 and condB2)
					print "Cond B is true for "+str(dstate)+" "+str(dstate1)+"\n"
                      

		  
		return (condA and condB)


==> anc/sarx_to_switchedPol.py <==
#
import switched_systems
from numpy import *
import ConfigParser
import os
os.environ['SAGE_ROOT'] = '/usr/share/sagemath'
os.environ['DOT_SAGE']='/home/mpetrec/.sage'
#os.environ['SAGE_SRC'] = 'you can find this path by running os.environ['SAGE_ROOT'] in sage shell 
#os.environ['SAGE_DOC_SRC'] = 'you can find this path by running os.environ['SAGE_ROOT'] in sage shell 
os.environ['SAGE_LOCAL'] = '/usr'
#os.environ['DOT_SAGE'] = 'you can find this path by running os.environ['SAGE_ROOT'] in sage shell

import sage.all
from sage.rings.real_mpfr  import RealField
from sage.rings.rational_field  import RationalField
from sage.matrix.constructor import Matrix as matrix
from sage.matrix.special import zero_matrix
from sage.matrix.special import block_matrix
from sage.combinat.subset import Subsets


	
	


def GenerateAMatrixPoly(output_reg_length, input_reg_length, regression_parameters, ring):
	state_dimension = output_reg_length + input_reg_length

	A = zero_matrix(ring,state_dimension)

	for i in range(state_dimension):
		print "reg. param"+str(regression_parameters[i])+"\n"
		p=regression_parameters[i]
		A[0,i]=p
	

	for i in range(output_reg_length-1):
		A[i+1,i]=1 

	for i in range(input_reg_length-1):
		A[output_reg_length+i+1,output_reg_length+i]=1


	return A
	



#SISO SARX
class SARXPoly:
	attribute_list = ["discrete_modes", "output_reg_length", \
                    "input_reg_length","regression_parameters", "PolyRing"]

  	def copy(self, sarx):
                for attrib in SARXpoly.attribute_list:
                        self.__dict__[attrib] =  sarx.__dict__[attrib]

	def __init__(self, **arguments):
		if arguments.has_key("copy"):
			SARXPoly.copy(self,\
			  arguments["copy"])
		
		else:
			data = dict()
			if arguments.has_key("config_file"):
				configf = ConfigParser.\
				            ConfigParser()
				
				fp = arguments["config_file"]

				configf.readfp(fp)

				data_list = configf.items(\
				 "SARXPoly")

				for element in data_list:
					key       = element[0]
					value     = element[1]
					data[key] = eval(value)

			else:
			   	data = arguments
				
			
			for key in \
			 		SARXPoly.attribute_list:
			 		self.__dict__[key] = \
				 		 data[key]
			self.__dict__['Theta']=self.PolyRing.gens()
  			self.__dict__['z']=self.Theta[len(self.Theta)-1]
				  

	def SARX2LSSMin(self):
		la_matrices = dict([])
		lb_matrices = dict([])
		lc_matrices = dict([])


		state_dimension = self.input_reg_length + \
			self.output_reg_length 

		
		for dstate in self.discrete_modes:
			la_matrices[dstate]=GenerateAMatrixPoly(\
                          self.output_reg_length, self.input_reg_length,\
                           self.regression_parameters[dstate],self.PolyRing) 

			lb_matrices[dstate] = zero_matrix(self.PolyRing,state_dimension,1)

			lb_matrices[dstate][self.output_reg_length,0] = 1 
			print "Self reg: "+str(self.regression_parameters[dstate])+"\n"
			m=matrix(1, state_dimension,self.regression_parameters[dstate])
			lc_matrices[dstate] = m 

		n=self.input_reg_length+self.output_reg_length
	
		for i in range(len(self.discrete_modes)):
			dstate=self.discrete_modes[i]
			if i==0:
				ContrMatrix=lc_matrices[dstate]
			else:
			 	ContrMatrix=block_matrix([[ContrMatrix],[lc_matrices[dstate]]])

		k=0
		for i in range(n-1):
			ContrMatrix1=block_matrix(self.PolyRing,[])
			for j in range(len(self.discrete_modes)):
				dstate=self.discrete_modes[j]
				if j==0:
					ContrMatrix1=ContrMatrix* la_matrices[dstate]
				else:
			 		ContrMatrix1=block_matrix(self.PolyRing,[[ContrMatrix1],[ContrMatrix*la_matrices[dstate]]])
				k=k+1

			ContrMatrix=block_matrix(self.PolyRing,[[ContrMatrix],[ContrMatrix1]])
		
		print "Contr matrix: "+str(ContrMatrix)+"\n"
		S=Subsets(k,state_dimension,submultiset=True)

		p=[]
		for z in S.list():
			indices=[]
			for x in z:
				indices.append(x-1)

			#print "Subset: "+str(indices)+"\n"
			p.append(ContrMatrix[indices,:].det())
			#print "Det: "+str(p)+"\n"
			
		#print "Calculating Ideal \n"
		return self.PolyRing.ideal(p) #groebner_basis()




	def ownprint(self):
		print "Discrete modes: "+ str(self.discrete_modes) +"\n"
		print "Length of output reg.: "+ str(self.output_reg_length) +"\n"
		print "Length of input reg.: "+ str(self.input_reg_length) +"\n"
		for mode in self.discrete_modes:
			print "Discrete mode: "+ str(mode)+ \
    				" Parameters: "+str(self.regression_parameters[mode])+"\n"


	def Chi(self,q):
		result=1;

		for index in range(self.output_reg_length):
			result=result*self.z + (-self.regression_parameters[q][index])

	
		return result


	def PolyFromCoef(self,coeffs):
		result=0

		for element in coeffs:
			result = result*self.z+element

		return result

	def PolyDot(sef,coeffs1,coeffs2):
		result = 0

		for i in range(len(coeffs1)):
			result = result+coeffs1[i]*coeffs2[i]

		return result



	def Psi(self,q1,q2,j=[]):

		if j==[]:
		   j=self.input_reg_length

		n = self.output_reg_length+self.input_reg_length

		if j==0:
			d=[1]

			for i in range(n-1):
				d.append(0)

			return [(d,1)]
		
		#z=poly1d([1,0])
		old_list = self.Psi(q1,q2,j-1)

		(old_d,old_poly) = old_list[0]
		

		d=[]

		for i in range(n):
			d.append(0)

		dval0=-self.PolyDot(self.regression_parameters[q2],old_d)

		print "dval0:"+str(dval0)+"\n"
		#print "Oldval:"+str(old_d)+"\n"
		#print "old_poly:"+str(old_poly)+"\n"

		d[0]=dval0

		for index in range(n-1):
			d[index+1]=old_d[index]

#z*old_poly+

		z=[]
		for i in range(n):
			z.append(self.regression_parameters[q2][i]-self.regression_parameters[q1][i])	

		new_poly_free = self.PolyDot(z,old_d)
		
		#print "	new_poly_free:"+str(new_poly_free)+"\n"


		new_poly = self.z*old_poly+new_poly_free

		new_list = [(d,new_poly)]+old_list
		
		return new_list


	def Phi(self,q1,q2):
		poly_list = self.Psi(q1,q2,self.input_reg_length)

		poly0=0


		for index in range(self.input_reg_length):
			#print "Index: "+str(index)+"\n"
			#print "Poly_list "+str(poly_list[index+1][1])+"\n"
			poly0=poly0+self.regression_parameters[q2][(self.input_reg_length-index-1+self.output_reg_length)]*poly_list[index+1][1]		

		return poly0

	def Upsilon1(self,q2):
		poly0=0

		for index in range(self.output_reg_length):
			poly0=poly0*self.z+self.regression_parameters[q2][index] 
	

		return poly0

      
	def Gamma(self,q):

		n = self.output_reg_length+self.input_reg_length
		
		e1 = eye(self.output_reg_length)[0]

		d = 1/self.regression_parameters[q][n-1]


          #      print "d: "+str(d)+"\n";
                
		poly_list = []
		

		for index in range(self.input_reg_length):
			new_poly_array = eye(self.input_reg_length-index)[0]
			new_poly_array = reshape(new_poly_array, self.input_reg_length-index)

         #               print "New poly arra: "+str(new_poly_array)+"\n"

			new_poly = d*new_poly_array

			for pindex in range(index):
				new_poly = new_poly-\
                                d*poly_list[pindex]*self.regression_parameters[q][self.output_reg_length+self.input_reg_length-index+pindex]
					
	#		print "New poly:\n"
        #                print new_poly

			poly_list.append(new_poly)

  
		return poly_list


	def BigUpsilon(self,q1,q2):
		poly1 = self.Upsilon1(q2)
	
		poly_gamma = self.Gamma(q1)


		for cindex in range(self.input_reg_length):
			poly1=poly1+self.regression_parameters[q2][self.output_reg_length+cindex]*poly_gamma[cindex]*self.Chi(q1)
		

		return poly1
		

		e1 = eye(self.output_reg_length)[0]


	def testPolynomials(self):
		for dstate in self.discrete_modes:
			pol=self.Chi(dstate)

			print "Chi polynomial for mode "+str(dstate)+"\n"

			print pol


			pol = self.Upsilon1(dstate)

			print "Upsilon polynomial for mode "+str(dstate)+"\n"

			print pol


#			pol_list = self.Gamma(dstate)
#
#			print "Gamma polynomials for mode "+str(dstate)+"\n"
#			for index in range(len(pol_list)):
#				print "Index: "+str(index)+": "+ \
#				 str(pol_list[index])+"\n"


			for dstate1 in self.discrete_modes:
				print "Psi("+str(dstate)+"," +str(dstate1)+")\n"
				pol_list=self.Psi(dstate,dstate1)

				#for index in range(len(pol_list)):
					#print "Index: "+\
                                        # str(index)+": d "+ \
				        # str(pol_list[index][0])+\
                                        # ": poly. "+str(pol_list[index][1])+"\n"
				if dstate != dstate1:

					print "Phi("+str(dstate)+"," +str(dstate1)+")\n"
					print self.Phi(dstate,dstate1)
					
					print "BigUpsilon("+str(dstate)+"," +str(dstate1)+")\n"
		
					print self.BigUpsilon(dstate,dstate1)


		condA=False
                condB=False
		ideal_list1=[]
		ideal_list2=[]
		for dstate in self.discrete_modes:
			for dstate1 in self.discrete_modes:
				if dstate1 != dstate:
					I1=self.PolyRing.ideal([self.Chi(dstate),self.Phi(dstate,dstate1)])
					K1=I1.elimination_ideal(self.Theta[len(self.Theta)-1])
					print "K1: "+str(K1.groebner_basis())+"\n"
					
					
		
					I2=self.PolyRing.ideal([self.Upsilon1(dstate), self.Chi(dstate1)])
					K2=I2.elimination_ideal(self.Theta[len(self.Theta)-1])
					mN=self.output_reg_length+self.input_reg_length
					K3=self.PolyRing.ideal(self.regression_parameters[dstate1][mN-1])
 					K4=self.PolyRing.ideal(self.regression_parameters[dstate1][self.output_reg_length-1]*self.regression_parameters[dstate][mN-1]-self.regression_parameters[dstate][self.output_reg_length-1]*self.regression_parameters[dstate1][mN-1])
					print " dstate1: " + str(dstate1)+" " +str(self.regression_parameters[dstate1][self.output_reg_length-1])+"\n"
					print " dstate1: " + str(dstate1)+" "+ str(self.regression_parameters[dstate1][mN-1])+"\n"
					print " dstate: " + str(dstate)+" "+ str(self.regression_parameters[dstate][self.output_reg_length-1])+"\n"
					print " dstate: " + str(dstate)+" "+ str(self.regression_parameters[dstate][mN-1])+"\n"
					K5=K4*K3
					print "K3 : \n"+str(K3)+"\n K4:\n "+str(K4)+"\n K5:\n "+str(K5)+"\n"
					K6=K5*K2
					print "K6 Groeb: "+str(K6.groebner_basis())+"\n"
                      			ideal_list1=self.PolyRing.ideal(ideal_list1+K1.groebner_basis()).groebner_basis()
					print "Ideal list1: "+str(ideal_list1)+"\n"
					ideal_list2=self.PolyRing.ideal(ideal_list2+K6.groebner_basis()).groebner_basis()
					print "Ideal list2: "+str(ideal_list2)+"\n"
				
		print "Ideal list: "+str(ideal_list1)+"\n"
		print "Ideal list: "+str(ideal_list2)+"\n"
		KR1=self.PolyRing.ideal(ideal_list1)
		print "KR1: "+str(KR1)+"\n"
		KR2=self.PolyRing.ideal(ideal_list2)
		print "KR2: "+str(KR2)+"\n"
		KR=KR1*KR2
		return KR.groebner_basis()


==> anc/switched_systems.py <==
#from  form_pow_repr import *
import form_pow_repr
from dfa_automata import *
from own_io import own_print
from  numpy import *
import hankel_matrix
import ConfigParser
from scipy import integrate

def_precsion = 1e-10
hankel_matrix.def_precision = def_precision

form_pow_repr.def_precision = def_precision 

def init_module(l_def_precision = 1e-10 ):
	
        def_precision = l_def_precision
	hankel_matrix.def_precision = l_def_precision

	form_pow_repr.def_precision = l_def_precision 
	return 	

def HankelMatrixToLinSwitchConst(hankel_matrix, input_dimension,\
                            output_dimension, discrete_modes, \
			    index_set, length, automata):
	linsys = HankelMatrixToLinSwitch( hankel_matrix,\
	                     input_dimension, output_dimension,\
			     discrete_modes, index_set, length)
	
	linsys_const =  LinearSwitchedSystemConst(\
	                     linswitch = linsys, \
			     automata = automata )

	return linsys_const

def HankelMatrixToLinSwitch(hmatrix, input_dimension,\
                            output_dimension, discrete_modes, \
			    index_set, length):
	
	index = []
	for element in index_set:
		index.append(element)
	
	for dstate in discrete_modes:
		for i in range( input_dimension ):
			index.append((dstate, i))
			
	odimension = output_dimension * len(discrete_modes)
	hankm = hankel_matrix.HankelMatrix(\
	                     discrete_modes, odimension,\
	                     hmatrix, index, length)
	
	repr = hankm.ComputeRepresentation()

	linsys = ReprToLinSwitchSys(repr, input_dimension,\
	                                  output_dimension)
	
	return linsys
	

def ReprToLinSwitchSys(repr, input_dimension,\
                         output_dimension ):
	discrete_modes = repr.alphabet
	a_matrices = repr.transition
	c_matrices = dict()
	b_matrices = dict()

	zeta = repr.zeta.copy()
	start_index = 0
	for key in discrete_modes:
		is_empty = True
		for i in range(input_dimension):
			if is_empty:
				bmatrix =reshape(zeta.pop((key,i)),(repr.dimension,1))
				
				is_empty =False
			else:
				bmatrix = concatenate((bmatrix,\
					zeta.pop((key,i))),1)
					
		b_matrices[key] = bmatrix
		end_index = start_index+\
		  output_dimension
		c_matrices[key] = repr.output[start_index:end_index,:]
		start_index=end_index

	linswitch= LinearSwitchedSystem(discrete_modes=\
	   discrete_modes,\
	              a_matrices=a_matrices, \
		      b_matrices=b_matrices ,\
		      c_matrices=c_matrices,\
		      initial_states = zeta)
		      
	return linswitch

class LinearSwitchedSystem:

	attribute_list = ["discrete_modes", \
	                  "a_matrices", "b_matrices", \
			   "c_matrices", "initial_states", \
			   "state_dimension", "input_dimension",\
			   "output_dimension", "initial_states_keys"]
	
	constructor_attribute_list = ["discrete_modes", \
	                   "a_matrices", "b_matrices", \
			   "c_matrices", "initial_states" ]
			   
	def check_object(self):
		return


	def copy(self, linswitch):
		for attrib in LinearSwitchedSystem.attribute_list:
			self.__dict__[attrib] =  linswitch.__dict__[attrib]
	
	def __init__(self, **arguments):
	         #discrete_modes, a_matrices, b_matrices, \
                 #c_matrices, initial_states, is_check=True):
		if arguments.has_key("copy"):
			LinearSwitchedSystem.copy(self,\
			  arguments["copy"])
		
		else:
			data = dict()
			if arguments.has_key("config_file"):
				configf = ConfigParser.\
				            ConfigParser()
				
				fp = arguments["config_file"]

				configf.readfp(fp)

				data_list = configf.items(\
				 "LinearSwitchedSystem")

				for element in data_list:
					key       = element[0]
					value     = element[1]
					data[key] = eval(value)

			else:
			   	data = arguments
				
			
			for key in \
			 		LinearSwitchedSystem.constructor_attribute_list:
			 		self.__dict__[key] = \
				 		 data[key]
				  
			self.state_dimension = self.a_matrices[self.discrete_modes[0]].shape[0]
			self.input_dimension = self.b_matrices[self.discrete_modes[0]].shape[1]
			self.output_dimension = self.c_matrices[self.discrete_modes[0]].shape[0]

			self.initial_states_keys = self.initial_states.keys()

		
		print "State dimension "+ \
		str(self.state_dimension)+\
		" output dimension "+ \
		str(self.output_dimension)+\
		" input dimension "+ \
		str(self.input_dimension)+"\n"
		#if is_check:
		#	self.check_object()
		
		
		
	def ownprint(self, oprecision=10, supp_small=1):
		print "Discrete modes:"+ str(self.discrete_modes) +"\n"
		for mode in self.discrete_modes:
			print "Discrete mode: "+ \
				str(mode) + "\n "+ \
				"A matrix:\n "+ \
				array2string(self.a_matrices[mode],\
				precision = oprecision, \
				suppress_small=supp_small)\
				+"\n "+\
				"B matrix:\n "+\
				array2string(self.b_matrices[mode],\
				precision = oprecision, \
				suppress_small=supp_small)\
				+"\n "+\
				"C matrix:\n "+\
				array2string(self.c_matrices[mode],\
				precision = oprecision, \
				suppress_small=supp_small)\
				+"\n"
		for (key,value) in self.initial_states.iteritems(): 
			print "Initial state: "+ \
			array2string(value,\
				precision = oprecision, \
				suppress_small=supp_small)\
			        +"\n"
	def ComputeIndexList(self, index_set):
		ret_index_set = []
		for key in index_set:
			ret_index_set.append(key)
			
		for state in self.discrete_modes:
			for i in range(self.input_dimension):
				ret_index_set.append((state,i))
		
		return ret_index_set
		
	def ComputeRepresentation(self):
		is_empty = True


		if self.__dict__.has_key("repr"):
			return self.repr
		


		zeta = dict()
		for (key, value) in self.initial_states.iteritems():
			zeta[key] = reshape(\
			   self.initial_states[key],\
			   (self.state_dimension,1))
			        
		for mode in self.discrete_modes:
			if is_empty:
				output=reshape(\
				  self.c_matrices[mode], \
				  (self.output_dimension,\
				   self.state_dimension))
				is_empty = False
			else:
			  	output=concatenate((output, \
				  self.c_matrices[mode]),0)
		
		        for i in range(self.input_dimension):
				zeta[(mode,i)]=reshape(self.b_matrices[mode][:,i], (self.state_dimension,1))
				#print "ZetaB "+\
				#array2string(zeta[(mode,i)])+\
				#" index "+str((mode,i))+"\n"
				
				
			
	        #print "Output: " + str(output)+"\n"		
		self.repr = form_pow_repr.Representation(self.discrete_modes, \
	            self.a_matrices, output, zeta )
	
		return self.repr
		
	def ReachableSystem(self):
		repr  = self.ComputeRepresentation()
		rrepr = repr.ReachableRepresentation()
		return ReprToLinSwitchSys( rrepr,self.input_dimension, self.output_dimension )

	def ObservableSystem(self):
		repr  = self.ComputeRepresentation()
		orepr = repr.ObservableRepresentation()
		return ReprToLinSwitchSys( orepr, self.input_dimension, self.output_dimension )
	
	def MinimalSystem(self):
		repr  = self.ComputeRepresentation()
		mrepr = repr.MinimalRepresentation()
		return ReprToLinSwitchSys( mrepr, self.input_dimension, self.output_dimension )

 	def IsObservable(self):
		repr = self.ComputeRepresentation()
		return repr.IsObservable()

	def IsReachable(self):
		repr = self.ComputeRepresentation()
		return repr.IsReachable()

	def HankelMatrix(self,size=[], rank=[], index_list=[]):
		repr = self.ComputeRepresentation()
		if index_list == []:
			index_list = self.initial_states_keys

		ind_list_repr = self.ComputeIndexList(index_list)
		(hnkm, hkmsize, hnkm_list) = repr.HankelMatrix(\
		                             size, rank, ind_list_repr)
		ind_list = []
		for key in hnkm_list:
			if key in self.initial_states_keys:
				ind_list.append(key)
		
		return (hnkm, hkmsize, ind_list)
	 	
	def MarkovParameterList(self, up_to):
		repr = LinearSwitchedSystem.ComputeRepresentation(self)
		index_list_repr = self.ComputeIndexList(self.initial_states_keys)
		
		wordset = WordGenerate( repr.alphabet, up_to )

		markov_list = dict([])

		for index in index_list_repr:
			count = 0
			for mode in repr.alphabet:
				markov_list[(index,mode)]=[]
				for word  in wordset:
					markov_parameter_list=[]
					for cindex in range(self.output_dimension):
						markov_parameter_list.append(repr.ComputeMarkovParameter(word,index,self.output_dimension * count + cindex))
					markov_list[(index,mode)].append((word,array(markov_parameter_list, float)))
				count = count + 1
					
		return markov_list

	
	def FirstPartialReal(self):
		repr = self.ComputeRepresentation()
		(hank,num,hnkm_list) = repr.FirstPartialReal()
		ind_list = []
                for key in hnkm_list:
                        if key in self.initial_states_keys:
                                ind_list.append(key)	

		return (hank,num,ind_list)

	def SubHankelMatrix(self, size_c,size_r):
		repr = self.ComputeRepresentation()
		return repr.SubHankelMatrix(size_c,size_r)


	def OldHankelMatrix(self,size=[], rank=[], index_list=[]):
		repr = self.ComputeRepresentation()
		if index_list == []:
			index_list = self.initial_states_keys

		ind_list_repr = self.ComputeIndexList(index_list)
		(hnkm, hkmsize, hnkm_list) = repr.HankelMatrix(\
		                             size, rank, ind_list_repr)
		ind_list = []
		for key in hnkm_list:
			if key in self.initial_states_keys:
				ind_list.append(key)
		
		return (hnkm, hkmsize, ind_list)


	def RightHandSide(self, time, cont_state, discrete_state,input):
		a_matrix = self.a_matrices[discrete_state] #.astype('d')
		b_matrix = self.b_matrices[discrete_state]
		#print "A matrix: " + array2string(a_matrix)+"\n"
		#print "B matrix: " + array2string(b_matrix)+\
		#" shape : " + str(b_matrix.shape)+ "\n"

        	#print "C_state: "+str(cont_state)+"\n"

		cont_state=reshape(cont_state, (self.state_dimension,1))
		
	        derivative = matrixmultiply(a_matrix, cont_state)+ \
		   matrixmultiply(b_matrix, input(time))
		   
		#print "Time: " + str(time)+ "input: "+\
		#  str(input(time))+"\n"
		#print "Derivative: "+str(derivative)+"\n"   
		return derivative
		#return reshape(derivative,(cont_state_size,))   
			
	def GenerateStateTrajectory(self, c_state, \
	                         switching, cont_input):
		gtime = 0
		#step_number = 1000
		step_size=0.01
		atol = 1e-8
		rtol = 1e-8
		nsteps = 1000
		method='adams'
		traject = []
                c_state=reshape(c_state, (self.state_dimension,1))
		for (discrete_state,time) in switching:
			def rhside(stime,istate):
			#	print "Init: "+str(istate)+"\n"
				return self.RightHandSide(stime, istate, discrete_state, cont_input)
				
			solver= integrate.ode(rhside).set_integrator('vode',rtol=rtol, atol=atol, nsteps=nsteps, method=method).set_initial_value(c_state,gtime)
			traject.append([gtime, (discrete_state,c_state)])
			#print "Time, state"+ str(gtime)+"," + array2string(c_state) + " discrete state" +str(discrete_state)+ "\n"
			while solver.t  < time + gtime and \
			 solver.successful():
			 	c_state = solver.integrate(solver.t+step_size)
				c_state = reshape(c_state,(self.state_dimension,1))#.astype('d')
				traject.append([solver.t,(discrete_state,c_state)])
					
			#c_state = matrixmultiply(self.reset_maps[(input,d_state)], c_state) #.astype('d'))
			#d_state =  \
			 # self.automata.transition[(input, d_state)]
			
			gtime = gtime + time
			  
		#print "Time, state"+ str(gtime)+"," + array2string(c_state) + " discrete state" +str(d_state)+ "\n"
		#def rhside(stime,istate):
		#	#print "Init:"+str(istate)+"stime: "+str(stime)+"type: "+str(istate.typecode())+"\n"
		#	return self.RightHandSide(stime, istate, discrete_state, cont_input)
		#	
		#solver= integrate.ode(rhside).set_integrator('vode',rtol=rtol, atol=atol, nsteps=nsteps, method=method).set_initial_value(c_state,gtime)
		#traject.append([gtime,(d_state,c_state)])
		#while solver.t  < etime + gtime and \
		#solver.successful():
		#	#print "cstate:"+ array2string(c_state) + " discrete state" +str(d_state)+ "\n"
	 	#	c_state = solver.integrate(solver.t+step_size)
		#	c_state = reshape(c_state, \
		#	  (self.state_dimensions[d_state],1))#.astype('d')
		#	traject.append([solver.t,(discrete_state,c_state)])

		#stime = gtime
		#time_axis = [gtime]
		#while stime < gtime + etime:
		#	stime = stime+ step_size
		#	time_axis.append(stime)
				
#		 	#	c_state = solver.integrate(solver.t+step_size)
		#atime_axis=reshape(array(time_axis, 'd'),len(time_axis))	
		#c_state=reshape(c_state, self.state_dimensions[d_state])
		#atime_axis=linspace(gtime, gtime+etime,step_number)
		#solution = integrate.odeint(rhside,c_state, atime_axis)
		#for rindex in range(atime_axis.shape[0]):
		#   	stime = atime_axis[rindex]
		#	c_state = transpose(solution[0][rindex,:])
		#	traject.append([stime, (d_state,c_state)])
		
	     	
		return traject

	def GenerateContOutput(self, c_state, \
	      switching, input ):
	      	state_traject = self.GenerateStateTrajectory(\
		          c_state, switching, input)
		output_traject = []	  
		for traject_point in state_traject:
		        time = traject_point[0]
			dstate = traject_point[1][0]
			cstate = traject_point[1][1]
			output = matrixmultiply(self.c_matrices[dstate], cstate)
			output_traject.append([time,output])
		
		return output_traject

 
class LinearSwitchedSystemConst(LinearSwitchedSystem):
	def __init__(self, \
	    #discrete_modes, \
	    #a_matrices,\
	    #b_matrices, \
	    #c_matrices, initial_states, 
	    # language,
	    **arguments):
		if arguments.has_key("config_file"):
			config_file = arguments["config_file"]
			LinearSwitchedSystem.__init__(self,\
			 	config_file = config_file ) 
			config_file.seek(0)	
			self.automata = LinSwitchDFA(\
			  config_file = config_file )
			return
			
		if arguments.has_key("linswitch"):
			LinearSwitchedSystem.__init__(self, \
			  copy=arguments["linswitch"])
		
		else:
			args = dict()
			if arguments.has_key("linswitch_file"):
				file = arguments["linswitch_file"]
				args["config_file"] = file
			else:	
				for key in LinearSwitchedSystem.\
				    constructor_attribute_list:
			 		args[key] = arguments[key]
				
			LinearSwitchedSystem.__init__(self,\
				*args)
		
		if arguments.has_key("automata"):
			self.automata = arguments["automata"]
			
		elif arguments.has_key("automata_file"):
			self.automata = LinSwitchDFA(\
			 config_file = arguments["automata_file"])
			 
		else:	
			self.automata = LinSwitchDFA(\
			   self.discrete_modes,
		 	   arguments["language"].states, \
			   arguments["language"].transition,\
		           arguments["language"].accepting_states,\
		           arguments["language"].initial_states,\
		  	  self.input_dimension, \
		          self.output_dimension, self.initial_states.keys())
		
			
		
		 
	def ownprint(self):
		LinearSwitchedSystem.ownprint(self)
		print "Automata: \n"
		self.automata.ownprint()

	def ComputeRepresentation(self):
		repr1 = LinearSwitchedSystem.ComputeRepresentation(\
		            self )
		
		repr2 = self.automata.DFA2Representation()

	        #print "Repr1:"+" dimension: " +\
		#str(repr1.dimension )+"\n"
		#repr1.ownprint()
		#print "Repr2:"
		#repr2.ownprint()

		repr = compute_hadamard_product( repr1, repr2 )
		 
		#print "Before returning\n"
		#repr.ownprint()
		return repr
	
	def MinimalSystem( self ):
		repr = self.ComputeRepresentation()
		mrepr = repr.MinimalRepresentation()
		
	
		linsw = ReprToLinSwitchSys( mrepr, \
		         self.input_dimension, \
			 self.output_dimension )
		
		
		
		#print "Linsw:\n"
		#linsw.ownprint()
		linswconst = LinearSwitchedSystemConst(\
				linswitch=linsw,\
				automata=self.automata)
		#linswconst.ownprint()		
		return  linswconst
	
	def HankelMatrix(self,size=[], rank=[], index_list=[]):
		repr = LinearSwitchedSystemConst.ComputeRepresentation(self)

		if index_list == []:
			index_list = self.initial_states_keys

		index_list_repr = self.ComputeIndexList(index_list)
		(hnkm, hnkmsize, hnkm_list) = repr.HankelMatrix(size,\
		                              rank, index_list_repr)
		ret_index_list = []
		for key in hnkm_list:
			if key in self.initial_states_keys:
				ret_index_list.append(key)
		
		return (hnkm, hnkmsize, ret_index_list)


	
		 

	
		
	def OldHankelMatrix(self,size=[], rank=[], index_list=[]):
		repr = LinearSwitchedSystemConst.ComputeRepresentation(self)

		if index_list == []:
			index_list = self.initial_states_keys

		index_list_repr = self.ComputeIndexList(index_list)
		(hnkm, hnkmsize, hnkm_list) = repr.HankelMatrix(size,\
		                              rank, index_list_repr)
		ret_index_list = []
		for key in hnkm_list:
			if key in self.initial_states_keys:
				ret_index_list.append(key)
		
		return (hnkm, hnkmsize, ret_index_list)


==> anc/test_sarx.py <==
#!/usr/bin/env python
from numpy import *
from sets import *
import switched_systems
import sys,os
import copy
import Gnuplot
import sarx_to_switched
from numpy.random import *


def general_scalar_input(time, input_sequence):
	ctime = 0
	uindex = 0
	while ctime <= time and uindex < len(input_sequence):
		ctime = input_sequence[uindex][0]
		uindex = uindex + 1
	
	return input_sequence[uindex-1][1]

def generate_random_input_sequence(interval, step_number, mean,\
                             covariance):
	timeaxis = linspace(0,interval,step_number)
	seed()
	input_sequence=[]
	for index in range(step_number):
		input_value=normal(mean,covariance)
		input_sequence.append((timeaxis[index],input_value))

	return input_sequence	


if len(sys.argv) < 2:
	filename = "sarx_switch_config"
else:
	filename = sys.argv[1]

if len(sys.argv) < 3:
	switched_systems.def_precision = 1e-2
else:
	switched_systems.def_precision = eval(sys.argv[2])

switched_systems.init_module(switched_systems.def_precision)
fp= open(filename)



sarx = sarx_to_switched.SARX(config_file=fp)

print "SARX: \n"
sarx.ownprint()


linsys = sarx.SARX2LSS()


print "Linsys \n "
linsys.ownprint ()

print "Is Obseravble \n"+ str(linsys.IsObservable())+\
      " Is Reachable \n" + str(linsys.IsReachable())+"\n"

mlinsys = linsys.MinimalSystem()

repr = linsys.ComputeRepresentation()

mrepr = repr.MinimalRepresentation()

mdim = mrepr.dimension

print "Minimal representation: \n"
mrepr.ownprint()

print "Minimal dimension :"+str(mdim)+"\n"
print "Minimal system \n"
mlinsys.ownprint()

#sarx.testPolynomials()

print("Is polynomial condition true: "+str(sarx.testPolynomials())+"\n")


==> anc/test_sarx_rjnc.py <==
#!/usr/bin/env python
from numpy import *
from sets import *
import switched_systems
import sys,os
import copy
import Gnuplot
import sarx_to_switched
from numpy.random import *


def general_scalar_input(time, input_sequence):
	ctime = 0
	uindex = 0
	while ctime <= time and uindex < len(input_sequence):
		ctime = input_sequence[uindex][0]
		uindex = uindex + 1
	
	return input_sequence[uindex-1][1]

def generate_random_input_sequence(interval, step_number, mean,\
                             covariance):
	timeaxis = linspace(0,interval,step_number)
	seed()
	input_sequence=[]
	for index in range(step_number):
		input_value=normal(mean,covariance)
		input_sequence.append((timeaxis[index],input_value))

	return input_sequence	


	switched_systems.def_precision = 1e-2

switched_systems.init_module(switched_systems.def_precision)

disc_modes=[(1,1),(1,2),(2,1),(2,2)]
i_reg_length=2
o_reg_length=2

reg_param=dict([])

seed()
pvalue=[0.3,0.7]
vvalue=[2,5]


for dstate in disc_modes:
	print("Dstate:"+str(dstate[0])+"\n")
	pval=pvalue[dstate[0]-1]
	vval=vvalue[dstate[1]-1]

	reg_list=[]
	for i in range(4):
		param=normal(0,1,(1,5))
		reg_list.append(asscalar(dot(param,array([0.001,pval,pval*pval, vval,vval*vval],float))))
	
	reg_param[dstate]=reshape(array(reg_list,float),(1,4))




sarx = sarx_to_switched.SARX(discrete_modes=disc_modes,output_reg_length=o_reg_length,input_reg_length=i_reg_length,regression_parameters=reg_param)

print "SARX: \n"
sarx.ownprint()


linsys = sarx.SARX2LSS()


print "Linsys \n "
linsys.ownprint ()

print "Is Obseravble \n"+ str(linsys.IsObservable())+\
      " Is Reachable \n" + str(linsys.IsReachable())+"\n"

mlinsys = linsys.MinimalSystem()

repr = linsys.ComputeRepresentation()

mrepr = repr.MinimalRepresentation()

mdim = mrepr.dimension

print "Minimal representation: \n"
mrepr.ownprint()

print "Minimal dimension :"+str(mdim)+"\n"
print "Minimal system \n"
mlinsys.ownprint()

print("Is polynomial condition true: "+str(sarx.testPolynomials())+"\n")

#pol1=poly([1+1j,1-1j,1])
#pol2=poly([2,1+2j,1-2j])

#print ("Is comprime: "+str(sarx_to_switched.poly_coprime(pol1,pol2))+"\n")




==> anc/test_sarx_rjnc.tex <==
#!/usr/bin/env python
from numpy import *
from sets import *
import switched_systems
import sys,os
import copy
import Gnuplot
import sarx_to_switched
from numpy.random import *


def general_scalar_input(time, input_sequence):
	ctime = 0
	uindex = 0
	while ctime <= time and uindex < len(input_sequence):
		ctime = input_sequence[uindex][0]
		uindex = uindex + 1
	
	return input_sequence[uindex-1][1]

def generate_random_input_sequence(interval, step_number, mean,\
                             covariance):
	timeaxis = linspace(0,interval,step_number)
	seed()
	input_sequence=[]
	for index in range(step_number):
		input_value=normal(mean,covariance)
		input_sequence.append((timeaxis[index],input_value))

	return input_sequence	


if len(sys.argv) < 2:
	filename = "sarx_switch_config"
else:
	filename = sys.argv[1]

if len(sys.argv) < 3:
	switched_systems.def_precision = 1e-2
else:
	switched_systems.def_precision = eval(sys.argv[2])

switched_systems.init_module(switched_systems.def_precision)
fp= open(filename)



sarx = sarx_to_switched.SARX(config_file=fp)

print "SARX: \n"
sarx.ownprint()


linsys = sarx.SARX2LSS()


print "Linsys \n "
linsys.ownprint ()

print "Is Obseravble \n"+ str(linsys.IsObservable())+\
      " Is Reachable \n" + str(linsys.IsReachable())+"\n"

mlinsys = linsys.MinimalSystem()

repr = linsys.ComputeRepresentation()

mrepr = repr.MinimalRepresentation()

mdim = mrepr.dimension

print "Minimal representation: \n"
mrepr.ownprint()

print "Minimal dimension :"+str(mdim)+"\n"
print "Minimal system \n"
mlinsys.ownprint()

sarx.testPolynomials()




==> anc/test_sarx_rjnc2.py <==
#!/usr/bin/env python
from numpy import *
from sets import *
import switched_systems
import sys,os
import copy
import Gnuplot
import sarx_to_switched
from numpy.random import *



os.environ['SAGE_ROOT'] = '/usr/share/sagemath'
os.environ['DOT_SAGE']='/home/mpetrec/.sage'
#os.environ['SAGE_SRC'] = 'you can find this path by running os.environ['SAGE_ROOT'] in sage shell 
#os.environ['SAGE_DOC_SRC'] = 'you can find this path by running os.environ['SAGE_ROOT'] in sage shell 
os.environ['SAGE_LOCAL'] = '/usr'
#os.environ['DOT_SAGE'] = 'you can find this path by running os.environ['SAGE_ROOT'] in sage shell
import sarx_to_switchedPol

import sage.all
from sage.rings.real_mpfr  import RealField
from sage.rings.rational_field  import RationalField
from sage.rings.polynomial.multi_polynomial_ideal import MPolynomialIdeal
from sage.numerical.optimize import minimize

def general_scalar_input(time, input_sequence):
	ctime = 0
	uindex = 0
	while ctime <= time and uindex < len(input_sequence):
		ctime = input_sequence[uindex][0]
		uindex = uindex + 1
	
	return input_sequence[uindex-1][1]

def generate_random_input_sequence(interval, step_number, mean,\
                             covariance):
	timeaxis = linspace(0,interval,step_number)
	seed()
	input_sequence=[]
	for index in range(step_number):
		input_value=normal(mean,covariance)
		input_sequence.append((timeaxis[index],input_value))

	return input_sequence	


	switched_systems.def_precision = 1e-2

def generateSARX(params):
	disc_modes=[(1,1),(1,2),(2,1),(2,2)]
	i_reg_length=2
	o_reg_length=2

	reg_param=dict([])

	seed()
	pvalue=[0.3,0.7]
	vvalue=[2,5]


	for dstate in disc_modes:
		print("Dstate:"+str(dstate[0])+"\n")
		pval=pvalue[dstate[0]-1]
		vval=vvalue[dstate[1]-1]

		reg_list=[]
		for i in range(4):
			param=params[[i,4+i,8+i,12+i,16+i]]
			reg_list.append(asscalar(dot(param,array([0.001,pval,pval*pval, vval,vval*vval],float))))
	
		reg_param[dstate]=reshape(array(reg_list,float),(1,4))
		

	sarx = sarx_to_switched.SARX(discrete_modes=disc_modes,output_reg_length=o_reg_length,input_reg_length=i_reg_length,regression_parameters=reg_param)

	print "SARX: \n"+ "PARAM: "+str(params)+"\n"
	sarx.ownprint()
	
	return sarx


def generate_Reg():
	disc_modes=[(1,1),(1,2),(2,1),(2,2)]
	i_reg_length=2
	o_reg_length=2


	seed()
	pvalue=[0.3,0.7]
	vvalue=[2,5]

#	pvalue=pvalue.flatten()
#	vvalue=vvalue.flatten()

	reg=[]
	for dstate in disc_modes:
		print("Dstate:"+str(dstate[0])+"\n")
		pval=pvalue[dstate[0]-1]
		vval=vvalue[dstate[1]-1]

		reg.append([0.001,pval,pval*pval, vval,vval*vval])

	return transpose(array(reg,float))


def generate_PolReg(Theta):
	disc_modes=[(1,1),(1,2),(2,1),(2,2)]
	i_reg_length=2
	o_reg_length=2


	seed()
	pvalue=[0.3,0.7]
	vvalue=[2,4]

	reg=dict([])
	for dstate in disc_modes:
		print("Dstate:"+str(dstate[0])+"\n")
		pval=pvalue[dstate[0]-1]
		vval=vvalue[dstate[1]-1]
	
		reg_list=[]	
		for i in range(4):
			reg_list.append(0.001*Theta[i]+pval*Theta[i+4]+pval*pval*Theta[i+8]+vval*Theta[i+12]+Theta[16+i]*vval*vval)

		reg[dstate]=reg_list		

	return reg


	






switched_systems.init_module(switched_systems.def_precision)



reg=generate_Reg()

print "Regressor: "+str(reg)+"\n"


reg_des=transpose(array( [[8,-15,1,-3],[1,2,1,1],[8,-15,1,-3],[1,2,1,1]],float))

print "parameters_to_achieve: "+str(reg_des)+"\n"

ret=linalg.lstsq(transpose(reg),transpose(reg_des),rcond=-1)


print " test: "+str(dot(reg, transpose(array([1,-1,-1,1],float))))+"\n"

print "LS: "+str(ret)+"\n"

z=transpose(ret[0])

print " parameters "+str(z)+"\n"
print " flat parameters "+array2string(z.flatten('F'), formatter={'float_kind':lambda x: "%.4f" % x}, separator=' & ')+"\n"

print " check: "+ str(dot(z,reg)-reg_des)+"\n"


sarx=generateSARX(z.flatten('F'))



linsys = sarx.SARX2LSS()


print "Linsys \n "
linsys.ownprint ()

print "Is Obseravble \n"+ str(linsys.IsObservable())+\
      " Is Reachable \n" + str(linsys.IsReachable())+"\n"

mlinsys = linsys.MinimalSystem()

repr = linsys.ComputeRepresentation()

mrepr = repr.MinimalRepresentation()

mdim = mrepr.dimension

print "Minimal representation: \n"
mrepr.ownprint()

print "Minimal dimension :"+str(mdim)+"\n"
print "Minimal system \n"
mlinsys.ownprint()

print("Is polynomial condition true: "+str(sarx.testPolynomials())+"\n")

#pol1=poly([1+1j,1-1j,1])
#pol2=poly([2,1+2j,1-2j])

#print ("Is comprime: "+str(sarx_to_switched.poly_coprime(pol1,pol2))+"\n")

RealRR=RealField(8)

PP=sage.rings.polynomial.polynomial_ring_constructor.PolynomialRing(RationalField(),3,'theta')


Thetas=PP.gens()


ThetasList=[Thetas[0],Thetas[1]+Thetas[0]]
for i in range(2,20):
		ThetasList.append((Thetas[0]-Thetas[1])**(i%2))
ThetasList[19]=ThetasList[19]+1

regs=generate_PolReg(ThetasList)

print "regs polynomials: "+str(regs)+"\n"



disc_modes=[(1,1),(1,2),(2,1),(2,2)]
i_reg_length=2
o_reg_length=2


sarxPoly = sarx_to_switchedPol.SARXPoly(discrete_modes=disc_modes,output_reg_length=o_reg_length,input_reg_length=i_reg_length,regression_parameters=regs,PolyRing=PP)

sarxPoly.ownprint()

pp=sarxPoly.testPolynomials()

print "Resulting ideal: "+str(pp)+"\n"

#sys.exit(-1)

poly=0

for p in pp:
	poly=poly+p*p

print "Polynomial: "+str(poly)+"\n"


#sol=minimize(poly_func,ThetaSubs)

#print "Solution: "+str(sol)+"\n"

pp4=sarxPoly.SARX2LSSMin()



print "Det. obs. matrix: "+str(pp4)+"\n"
print "Number of generetors: "+str(len(pp4.gens()))+"\n"
print "Calculating Grobner basis: \n"+str(pp4.groebner_basis())+"\n"

#sys.exit(-1)

ThetaSubs=[0]
for i in range(1,20):
		ThetaSubs.append(0**(i%2))

ThetaSubs[19]=ThetaSubs[19]+1



print "Parameters: "+str(ThetaSubs)+"\n"




sarx2=generateSARX(array(ThetaSubs))

linsys2 = sarx2.SARX2LSS()


print "Linsys \n "
linsys2.ownprint ()

print "Is Obseravble \n"+ str(linsys2.IsObservable())+\
      " Is Reachable \n" + str(linsys2.IsReachable())+"\n"

print("Is polynomial condition true: "+str(sarx2.testPolynomials())+"\n")








==> anc/word_operations.py <==
import copy
from own_io import own_print

is_output=False

def IndexToNumber( alphabet, index_set, word, index ):
        number = -1
	d  = len(alphabet)
	d1 = len(index_set)
	#rword = copy.deepcopy(word)i
	#rword.reverse()
	for letter in word:
		number=d*(number+1)+ alphabet.index(letter)
	return (number+1)*d1+index_set.index(index)

#def SetToDict( input_set ):
#	index = 0
#	dict_input_set = []
# 	for element in input_set:
#		dict_input_set.append((element, index))
#		index = index + 1
#	return dict_input_set	
	
def WordGenerate( alphabet, depth ):
	if depth == 0:
		return [[]]
	
	swordlist = WordGenerate(alphabet, depth-1)

	own_print(is_output,"Depth: "+str(depth)+" list:"+str(swordlist)+"\n")

	wordlist = [[]]
	#for letter in alphabet:
	#	wordlist.append([letter])
		
	for word in swordlist:
		for letter in alphabet:
			#word.append(letter)
			wordc = copy.deepcopy(word)
			wordc.append(letter)
			own_print(is_output,"Word2: " + str(wordc)+"\n")
			own_print(is_output,"Word3: " + str(word)+"\n")
			wordlist.append(wordc)
	
	return wordlist

def IsWordEqual(word1, word2):
 	if (len(word1) != len(word2)):
		return False
	else:
		for index in range(len(word1)):
			if (word1[index] != word2[index]):
				return False
		return True
	return true
				



